Orientation Reversal and the Chern-Simons Natural Boundary

We show that the fundamental property of preservation of relations, underlying resurgent analysis, provides a new perspective on crossing a natural boundary, an important general problem in theoretical and mathematical physics. This reveals a deeper rigidity of resurgence in a quantum field theory. We study the non-perturbative completion of complex Chern-Simons theory that associates to a 3-manifold a collection of $q$-series invariants labeled by Spin$^c$ structures, for which crossing the natural boundary corresponds to orientation reversal of the 3-manifold. Our new resurgent perspective leads to a practical numerical algorithm that generates $q$-series which are dual to unary $q$-series composed of false theta functions. Until recently, these duals were only known in a limited number of cases, essentially based on Ramanujan's mock theta functions, and the common belief was that the more general duals might not even exist. Resurgence analysis identifies as primary objects Mordell integrals: transforms of resurgent functions. Their unique Borel summed transseries decomposition on either side of the Stokes line is the unique decomposition into real and imaginary parts. The latter are combinations of unary $q$-series in terms of $q$ and its modular counterpart $\tilde{q}$, and are resurgent by construction. The Mordell integral is analytic across the natural boundary of the $q$ and $\tilde{q}$ series, and uniqueness of a similar decomposition which preserves algebraic relations on the other side of the boundary defines the unique boundary crossing of the $q$ series. This continuation can be efficiently implemented numerically. This identifies known unique mock modular identities, and extends well beyond. The resurgent approach reveals new aspects, and is very different from other approaches based on indefinite theta series, Appell-Lerch sums, and logarithmic vertex operator algebras.

==> anc/q_series_Data_File.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    397550,      12187]
NotebookOptionsPosition[    396486,      12160]
NotebookOutlinePosition[    396911,      12177]
CellTagsIndexPosition[    396868,      12174]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["", "Text",
 CellChangeTimes->{{3.950285530919962*^9, 
  3.9502855333700695`*^9}},ExpressionUUID->"8550ba48-b3af-6348-96d2-\
e1430a2cac09"],

Cell["\<\
This file contains the q-series computed for the first and second classes of \
resurgent cyclic orbits studied in the accompanying paper \
arxiv.org/abs/2505.14441. They are organized by \[OpenCurlyDoubleQuote]p\
\[CloseCurlyDoubleQuote] value, so that each \[OpenCurlyDoubleQuote]PhiP\
\[CloseCurlyDoubleQuote] or \[OpenCurlyDoubleQuote]XP\[CloseCurlyDoubleQuote] \
contains all of the q-series for that p value in a vector. See the paper for \
notation.\
\>", "Text",
 CellChangeTimes->{{3.9502855348633156`*^9, 3.9502855835640984`*^9}, {
   3.9502856346609497`*^9, 3.9502856862928104`*^9}, {3.951225402598463*^9, 
   3.9512254035527134`*^9}, {3.956651386856722*^9, 3.9566513888608856`*^9}, 
   3.958651782317202*^9, {3.958651819717359*^9, 
   3.958651895070863*^9}},ExpressionUUID->"5e495383-b65c-dd49-8eaa-\
a101b21744e4"],

Cell[CellGroupData[{

Cell["Data", "Title",
 CellChangeTimes->{{3.950259863303528*^9, 
  3.9502598637481594`*^9}},ExpressionUUID->"8444338e-e6f9-7d4d-91e5-\
2658e64cabbe"],

Cell[CellGroupData[{

Cell[TextData[{
 "First Resurgent Orbit (Duals of individual false theta functions) q-Series ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     RowBox[{"(", 
      SuperscriptBox["\[CapitalPhi]", 
       RowBox[{"(", "a", ")"}]], ")"}], "p"], 
    RowBox[{"(", "q", ")"}]}], TraditionalForm]],ExpressionUUID->
  "96f2c82e-de5e-9b49-ac8d-4e03911cb140"],
 " for p = 7, 9, 11, 13, 15, 17, 19"
}], "Subsection",
 CellChangeTimes->{{3.9502852087445107`*^9, 3.950285236725727*^9}, {
  3.950285592286833*^9, 3.9502855992906837`*^9}, {3.956651391556959*^9, 
  3.9566513928166313`*^9}},ExpressionUUID->"cb713b3f-24dd-ae40-bba1-\
ce104689ca52"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Phi7", "[", "q_", "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     FractionBox["3", "4"], "+", 
     FractionBox[
      RowBox[{"3", " ", 
       SuperscriptBox["q", "4"]}], "4"], "-", 
     FractionBox[
      RowBox[{"7", " ", 
       SuperscriptBox["q", "6"]}], "4"], "+", 
     FractionBox[
      RowBox[{"9", " ", 
       SuperscriptBox["q", "8"]}], "4"], "-", 
     FractionBox[
      RowBox[{"7", " ", 
       SuperscriptBox["q", "10"]}], "2"], "+", 
     FractionBox[
      RowBox[{"31", " ", 
       SuperscriptBox["q", "12"]}], "4"], "-", 
     FractionBox[
      RowBox[{"51", " ", 
       SuperscriptBox["q", "14"]}], "4"], "+", 
     FractionBox[
      RowBox[{"65", " ", 
       SuperscriptBox["q", "16"]}], "4"], "-", 
     FractionBox[
      RowBox[{"47", " ", 
       SuperscriptBox["q", "18"]}], "2"], "+", 
     FractionBox[
      RowBox[{"75", " ", 
       SuperscriptBox["q", "20"]}], "2"], "-", 
     RowBox[{"53", " ", 
      SuperscriptBox["q", "22"]}], "+", 
     FractionBox[
      RowBox[{"139", " ", 
       SuperscriptBox["q", "24"]}], "2"], "-", 
     FractionBox[
      RowBox[{"381", " ", 
       SuperscriptBox["q", "26"]}], "4"], "+", 
     FractionBox[
      RowBox[{"541", " ", 
       SuperscriptBox["q", "28"]}], "4"], "-", 
     FractionBox[
      RowBox[{"737", " ", 
       SuperscriptBox["q", "30"]}], "4"], "+", 
     FractionBox[
      RowBox[{"957", " ", 
       SuperscriptBox["q", "32"]}], "4"], "-", 
     FractionBox[
      RowBox[{"1255", " ", 
       SuperscriptBox["q", "34"]}], "4"], "+", 
     FractionBox[
      RowBox[{"1685", " ", 
       SuperscriptBox["q", "36"]}], "4"], "-", 
     FractionBox[
      RowBox[{"2217", " ", 
       SuperscriptBox["q", "38"]}], "4"], "+", 
     FractionBox[
      RowBox[{"1413", " ", 
       SuperscriptBox["q", "40"]}], "2"], "-", 
     RowBox[{"906", " ", 
      SuperscriptBox["q", "42"]}], "+", 
     RowBox[{"1179", " ", 
      SuperscriptBox["q", "44"]}], "-", 
     FractionBox[
      RowBox[{"6035", " ", 
       SuperscriptBox["q", "46"]}], "4"], "+", 
     RowBox[{"1897", " ", 
      SuperscriptBox["q", "48"]}], "-", 
     RowBox[{"2394", " ", 
      SuperscriptBox["q", "50"]}], "+", 
     RowBox[{"3033", " ", 
      SuperscriptBox["q", "52"]}], "-", 
     FractionBox[
      RowBox[{"15239", " ", 
       SuperscriptBox["q", "54"]}], "4"], "+", 
     FractionBox[
      RowBox[{"9465", " ", 
       SuperscriptBox["q", "56"]}], "2"], "-", 
     FractionBox[
      RowBox[{"11753", " ", 
       SuperscriptBox["q", "58"]}], "2"], "+", 
     FractionBox[
      RowBox[{"29285", " ", 
       SuperscriptBox["q", "60"]}], "4"], "-", 
     FractionBox[
      RowBox[{"36249", " ", 
       SuperscriptBox["q", "62"]}], "4"], "+", 
     FractionBox[
      RowBox[{"44489", " ", 
       SuperscriptBox["q", "64"]}], "4"], "-", 
     FractionBox[
      RowBox[{"54585", " ", 
       SuperscriptBox["q", "66"]}], "4"], "+", 
     FractionBox[
      RowBox[{"67059", " ", 
       SuperscriptBox["q", "68"]}], "4"], "-", 
     FractionBox[
      RowBox[{"40987", " ", 
       SuperscriptBox["q", "70"]}], "2"], "+", 
     FractionBox[
      RowBox[{"99617", " ", 
       SuperscriptBox["q", "72"]}], "4"], "-", 
     FractionBox[
      RowBox[{"120975", " ", 
       SuperscriptBox["q", "74"]}], "4"], "+", 
     FractionBox[
      RowBox[{"146917", " ", 
       SuperscriptBox["q", "76"]}], "4"], "-", 
     RowBox[{"44442", " ", 
      SuperscriptBox["q", "78"]}], "+", 
     FractionBox[
      RowBox[{"107091", " ", 
       SuperscriptBox["q", "80"]}], "2"], "-", 
     FractionBox[
      RowBox[{"257723", " ", 
       SuperscriptBox["q", "82"]}], "4"], "+", 
     FractionBox[
      RowBox[{"310015", " ", 
       SuperscriptBox["q", "84"]}], "4"], "-", 
     RowBox[{"92970", " ", 
      SuperscriptBox["q", "86"]}], "+", 
     FractionBox[
      RowBox[{"222261", " ", 
       SuperscriptBox["q", "88"]}], "2"], "-", 
     FractionBox[
      RowBox[{"530727", " ", 
       SuperscriptBox["q", "90"]}], "4"], "+", 
     FractionBox[
      RowBox[{"633291", " ", 
       SuperscriptBox["q", "92"]}], "4"], "-", 
     FractionBox[
      RowBox[{"753833", " ", 
       SuperscriptBox["q", "94"]}], "4"], "+", 
     FractionBox[
      RowBox[{"894879", " ", 
       SuperscriptBox["q", "96"]}], "4"], "-", 
     FractionBox[
      RowBox[{"530547", " ", 
       SuperscriptBox["q", "98"]}], "2"], "+", 
     FractionBox[
      RowBox[{"628561", " ", 
       SuperscriptBox["q", "100"]}], "2"], "-", 
     RowBox[{"371606", " ", 
      SuperscriptBox["q", "102"]}], "+", 
     FractionBox[
      RowBox[{"1753671", " ", 
       SuperscriptBox["q", "104"]}], "4"], "-", 
     RowBox[{"516627", " ", 
      SuperscriptBox["q", "106"]}], "+", 
     FractionBox[
      RowBox[{"2433067", " ", 
       SuperscriptBox["q", "108"]}], "4"], "-", 
     FractionBox[
      RowBox[{"2859831", " ", 
       SuperscriptBox["q", "110"]}], "4"], "+", 
     RowBox[{"838767", " ", 
      SuperscriptBox["q", "112"]}], "-", 
     FractionBox[
      RowBox[{"3931729", " ", 
       SuperscriptBox["q", "114"]}], "4"], "+", 
     FractionBox[
      RowBox[{"4603467", " ", 
       SuperscriptBox["q", "116"]}], "4"], "-", 
     FractionBox[
      RowBox[{"2690969", " ", 
       SuperscriptBox["q", "118"]}], "2"], "+", 
     FractionBox[
      RowBox[{"6281981", " ", 
       SuperscriptBox["q", "120"]}], "4"]}], ",", 
    RowBox[{
     RowBox[{"3", " ", "q"}], "-", 
     RowBox[{"9", " ", 
      SuperscriptBox["q", "2"]}], "+", 
     RowBox[{"23", " ", 
      SuperscriptBox["q", "3"]}], "-", 
     RowBox[{"52", " ", 
      SuperscriptBox["q", "4"]}], "+", 
     RowBox[{"108", " ", 
      SuperscriptBox["q", "5"]}], "-", 
     RowBox[{"212", " ", 
      SuperscriptBox["q", "6"]}], "+", 
     RowBox[{"397", " ", 
      SuperscriptBox["q", "7"]}], "-", 
     RowBox[{"714", " ", 
      SuperscriptBox["q", "8"]}], "+", 
     RowBox[{"1246", " ", 
      SuperscriptBox["q", "9"]}], "-", 
     RowBox[{"2114", " ", 
      SuperscriptBox["q", "10"]}], "+", 
     RowBox[{"3501", " ", 
      SuperscriptBox["q", "11"]}], "-", 
     RowBox[{"5685", " ", 
      SuperscriptBox["q", "12"]}], "+", 
     RowBox[{"9061", " ", 
      SuperscriptBox["q", "13"]}], "-", 
     RowBox[{"14208", " ", 
      SuperscriptBox["q", "14"]}], "+", 
     RowBox[{"21959", " ", 
      SuperscriptBox["q", "15"]}], "-", 
     RowBox[{"33484", " ", 
      SuperscriptBox["q", "16"]}], "+", 
     RowBox[{"50445", " ", 
      SuperscriptBox["q", "17"]}], "-", 
     RowBox[{"75162", " ", 
      SuperscriptBox["q", "18"]}], "+", 
     RowBox[{"110844", " ", 
      SuperscriptBox["q", "19"]}], "-", 
     RowBox[{"161925", " ", 
      SuperscriptBox["q", "20"]}], "+", 
     RowBox[{"234478", " ", 
      SuperscriptBox["q", "21"]}], "-", 
     RowBox[{"336760", " ", 
      SuperscriptBox["q", "22"]}], "+", 
     RowBox[{"479961", " ", 
      SuperscriptBox["q", "23"]}], "-", 
     RowBox[{"679162", " ", 
      SuperscriptBox["q", "24"]}], "+", 
     RowBox[{"954546", " ", 
      SuperscriptBox["q", "25"]}], "-", 
     RowBox[{"1333059", " ", 
      SuperscriptBox["q", "26"]}], "+", 
     RowBox[{"1850496", " ", 
      SuperscriptBox["q", "27"]}], "-", 
     RowBox[{"2554144", " ", 
      SuperscriptBox["q", "28"]}], "+", 
     RowBox[{"3506319", " ", 
      SuperscriptBox["q", "29"]}], "-", 
     RowBox[{"4788772", " ", 
      SuperscriptBox["q", "30"]}], "+", 
     RowBox[{"6508300", " ", 
      SuperscriptBox["q", "31"]}], "-", 
     RowBox[{"8804046", " ", 
      SuperscriptBox["q", "32"]}], "+", 
     RowBox[{"11856604", " ", 
      SuperscriptBox["q", "33"]}], "-", 
     RowBox[{"15899548", " ", 
      SuperscriptBox["q", "34"]}], "+", 
     RowBox[{"21234159", " ", 
      SuperscriptBox["q", "35"]}], "-", 
     RowBox[{"28247805", " ", 
      SuperscriptBox["q", "36"]}], "+", 
     RowBox[{"37437018", " ", 
      SuperscriptBox["q", "37"]}], "-", 
     RowBox[{"49436628", " ", 
      SuperscriptBox["q", "38"]}], "+", 
     RowBox[{"65056016", " ", 
      SuperscriptBox["q", "39"]}], "-", 
     RowBox[{"85324284", " ", 
      SuperscriptBox["q", "40"]}], "+", 
     RowBox[{"111546828", " ", 
      SuperscriptBox["q", "41"]}], "-", 
     RowBox[{"145375373", " ", 
      SuperscriptBox["q", "42"]}], "+", 
     RowBox[{"188894729", " ", 
      SuperscriptBox["q", "43"]}], "-", 
     RowBox[{"244730649", " ", 
      SuperscriptBox["q", "44"]}], "+", 
     RowBox[{"316182653", " ", 
      SuperscriptBox["q", "45"]}], "-", 
     RowBox[{"407387804", " ", 
      SuperscriptBox["q", "46"]}], "+", 
     RowBox[{"523522854", " ", 
      SuperscriptBox["q", "47"]}], "-", 
     RowBox[{"671052110", " ", 
      SuperscriptBox["q", "48"]}], "+", 
     RowBox[{"858031545", " ", 
      SuperscriptBox["q", "49"]}], "-", 
     RowBox[{"1094481855", " ", 
      SuperscriptBox["q", "50"]}], "+", 
     RowBox[{"1392844076", " ", 
      SuperscriptBox["q", "51"]}], "-", 
     RowBox[{"1768535817", " ", 
      SuperscriptBox["q", "52"]}], "+", 
     RowBox[{"2240630094", " ", 
      SuperscriptBox["q", "53"]}], "-", 
     RowBox[{"2832680972", " ", 
      SuperscriptBox["q", "54"]}], "+", 
     RowBox[{"3573727007", " ", 
      SuperscriptBox["q", "55"]}], "-", 
     RowBox[{"4499510232", " ", 
      SuperscriptBox["q", "56"]}], "+", 
     RowBox[{"5653952790", " ", 
      SuperscriptBox["q", "57"]}], "-", 
     RowBox[{"7090944185", " ", 
      SuperscriptBox["q", "58"]}], "+", 
     RowBox[{"8876503158", " ", 
      SuperscriptBox["q", "59"]}], "-", 
     RowBox[{"11091386505", " ", 
      SuperscriptBox["q", "60"]}]}], ",", 
    RowBox[{
     FractionBox["1", "4"], "+", 
     FractionBox[
      RowBox[{"3", " ", 
       SuperscriptBox["q", "2"]}], "4"], "-", 
     FractionBox[
      RowBox[{"3", " ", 
       SuperscriptBox["q", "4"]}], "2"], "+", 
     FractionBox[
      RowBox[{"7", " ", 
       SuperscriptBox["q", "6"]}], "2"], "-", 
     FractionBox[
      RowBox[{"27", " ", 
       SuperscriptBox["q", "8"]}], "4"], "+", 
     FractionBox[
      RowBox[{"21", " ", 
       SuperscriptBox["q", "10"]}], "2"], "-", 
     FractionBox[
      RowBox[{"31", " ", 
       SuperscriptBox["q", "12"]}], "2"], "+", 
     RowBox[{"25", " ", 
      SuperscriptBox["q", "14"]}], "-", 
     RowBox[{"39", " ", 
      SuperscriptBox["q", "16"]}], "+", 
     FractionBox[
      RowBox[{"219", " ", 
       SuperscriptBox["q", "18"]}], "4"], "-", 
     FractionBox[
      RowBox[{"307", " ", 
       SuperscriptBox["q", "20"]}], "4"], "+", 
     FractionBox[
      RowBox[{"447", " ", 
       SuperscriptBox["q", "22"]}], "4"], "-", 
     FractionBox[
      RowBox[{"629", " ", 
       SuperscriptBox["q", "24"]}], "4"], "+", 
     FractionBox[
      RowBox[{"849", " ", 
       SuperscriptBox["q", "26"]}], "4"], "-", 
     FractionBox[
      RowBox[{"1149", " ", 
       SuperscriptBox["q", "28"]}], "4"], "+", 
     FractionBox[
      RowBox[{"1567", " ", 
       SuperscriptBox["q", "30"]}], "4"], "-", 
     FractionBox[
      RowBox[{"2101", " ", 
       SuperscriptBox["q", "32"]}], "4"], "+", 
     RowBox[{"690", " ", 
      SuperscriptBox["q", "34"]}], "-", 
     FractionBox[
      RowBox[{"3617", " ", 
       SuperscriptBox["q", "36"]}], "4"], "+", 
     FractionBox[
      RowBox[{"2377", " ", 
       SuperscriptBox["q", "38"]}], "2"], "-", 
     FractionBox[
      RowBox[{"6189", " ", 
       SuperscriptBox["q", "40"]}], "4"], "+", 
     FractionBox[
      RowBox[{"3973", " ", 
       SuperscriptBox["q", "42"]}], "2"], "-", 
     RowBox[{"2543", " ", 
      SuperscriptBox["q", "44"]}], "+", 
     FractionBox[
      RowBox[{"13041", " ", 
       SuperscriptBox["q", "46"]}], "4"], "-", 
     FractionBox[
      RowBox[{"16591", " ", 
       SuperscriptBox["q", "48"]}], "4"], "+", 
     RowBox[{"5228", " ", 
      SuperscriptBox["q", "50"]}], "-", 
     FractionBox[
      RowBox[{"26313", " ", 
       SuperscriptBox["q", "52"]}], "4"], "+", 
     FractionBox[
      RowBox[{"33075", " ", 
       SuperscriptBox["q", "54"]}], "4"], "-", 
     FractionBox[
      RowBox[{"41351", " ", 
       SuperscriptBox["q", "56"]}], "4"], "+", 
     FractionBox[
      RowBox[{"25695", " ", 
       SuperscriptBox["q", "58"]}], "2"], "-", 
     FractionBox[
      RowBox[{"63701", " ", 
       SuperscriptBox["q", "60"]}], "4"], "+", 
     FractionBox[
      RowBox[{"78871", " ", 
       SuperscriptBox["q", "62"]}], "4"], "-", 
     FractionBox[
      RowBox[{"48633", " ", 
       SuperscriptBox["q", "64"]}], "2"], "+", 
     FractionBox[
      RowBox[{"119373", " ", 
       SuperscriptBox["q", "66"]}], "4"], "-", 
     FractionBox[
      RowBox[{"146203", " ", 
       SuperscriptBox["q", "68"]}], "4"], "+", 
     FractionBox[
      RowBox[{"178815", " ", 
       SuperscriptBox["q", "70"]}], "4"], "-", 
     FractionBox[
      RowBox[{"108987", " ", 
       SuperscriptBox["q", "72"]}], "2"], "+", 
     FractionBox[
      RowBox[{"132375", " ", 
       SuperscriptBox["q", "74"]}], "2"], "-", 
     FractionBox[
      RowBox[{"160473", " ", 
       SuperscriptBox["q", "76"]}], "2"], "+", 
     FractionBox[
      RowBox[{"388485", " ", 
       SuperscriptBox["q", "78"]}], "4"], "-", 
     FractionBox[
      RowBox[{"234487", " ", 
       SuperscriptBox["q", "80"]}], "2"], "+", 
     FractionBox[
      RowBox[{"564513", " ", 
       SuperscriptBox["q", "82"]}], "4"], "-", 
     FractionBox[
      RowBox[{"339147", " ", 
       SuperscriptBox["q", "84"]}], "2"], "+", 
     FractionBox[
      RowBox[{"813817", " ", 
       SuperscriptBox["q", "86"]}], "4"], "-", 
     RowBox[{"243564", " ", 
      SuperscriptBox["q", "88"]}], "+", 
     FractionBox[
      RowBox[{"1163509", " ", 
       SuperscriptBox["q", "90"]}], "4"], "-", 
     FractionBox[
      RowBox[{"693631", " ", 
       SuperscriptBox["q", "92"]}], "2"], "+", 
     FractionBox[
      RowBox[{"1651785", " ", 
       SuperscriptBox["q", "94"]}], "4"], "-", 
     FractionBox[
      RowBox[{"1962931", " ", 
       SuperscriptBox["q", "96"]}], "4"], "+", 
     FractionBox[
      RowBox[{"2327983", " ", 
       SuperscriptBox["q", "98"]}], "4"], "-", 
     FractionBox[
      RowBox[{"2756877", " ", 
       SuperscriptBox["q", "100"]}], "4"], "+", 
     RowBox[{"815119", " ", 
      SuperscriptBox["q", "102"]}], "-", 
     FractionBox[
      RowBox[{"3849621", " ", 
       SuperscriptBox["q", "104"]}], "4"], "+", 
     FractionBox[
      RowBox[{"4537377", " ", 
       SuperscriptBox["q", "106"]}], "4"], "-", 
     FractionBox[
      RowBox[{"5340745", " ", 
       SuperscriptBox["q", "108"]}], "4"], "+", 
     FractionBox[
      RowBox[{"6278653", " ", 
       SuperscriptBox["q", "110"]}], "4"], "-", 
     RowBox[{"1842606", " ", 
      SuperscriptBox["q", "112"]}], "+", 
     FractionBox[
      RowBox[{"8638891", " ", 
       SuperscriptBox["q", "114"]}], "4"], "-", 
     RowBox[{"2528287", " ", 
      SuperscriptBox["q", "116"]}], "+", 
     FractionBox[
      RowBox[{"5912769", " ", 
       SuperscriptBox["q", "118"]}], "2"], "-", 
     FractionBox[
      RowBox[{"13809619", " ", 
       SuperscriptBox["q", "120"]}], "4"]}], ",", 
    RowBox[{"q", "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["q", "2"]}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["q", "3"]}], "-", 
     RowBox[{"17", " ", 
      SuperscriptBox["q", "4"]}], "+", 
     RowBox[{"36", " ", 
      SuperscriptBox["q", "5"]}], "-", 
     RowBox[{"73", " ", 
      SuperscriptBox["q", "6"]}], "+", 
     RowBox[{"137", " ", 
      SuperscriptBox["q", "7"]}], "-", 
     RowBox[{"249", " ", 
      SuperscriptBox["q", "8"]}], "+", 
     RowBox[{"441", " ", 
      SuperscriptBox["q", "9"]}], "-", 
     RowBox[{"754", " ", 
      SuperscriptBox["q", "10"]}], "+", 
     RowBox[{"1260", " ", 
      SuperscriptBox["q", "11"]}], "-", 
     RowBox[{"2065", " ", 
      SuperscriptBox["q", "12"]}], "+", 
     RowBox[{"3312", " ", 
      SuperscriptBox["q", "13"]}], "-", 
     RowBox[{"5226", " ", 
      SuperscriptBox["q", "14"]}], "+", 
     RowBox[{"8129", " ", 
      SuperscriptBox["q", "15"]}], "-", 
     RowBox[{"12460", " ", 
      SuperscriptBox["q", "16"]}], "+", 
     RowBox[{"18864", " ", 
      SuperscriptBox["q", "17"]}], "-", 
     RowBox[{"28241", " ", 
      SuperscriptBox["q", "18"]}], "+", 
     RowBox[{"41820", " ", 
      SuperscriptBox["q", "19"]}], "-", 
     RowBox[{"61332", " ", 
      SuperscriptBox["q", "20"]}], "+", 
     RowBox[{"89146", " ", 
      SuperscriptBox["q", "21"]}], "-", 
     RowBox[{"128467", " ", 
      SuperscriptBox["q", "22"]}], "+", 
     RowBox[{"183681", " ", 
      SuperscriptBox["q", "23"]}], "-", 
     RowBox[{"260708", " ", 
      SuperscriptBox["q", "24"]}], "+", 
     RowBox[{"367457", " ", 
      SuperscriptBox["q", "25"]}], "-", 
     RowBox[{"514542", " ", 
      SuperscriptBox["q", "26"]}], "+", 
     RowBox[{"716092", " ", 
      SuperscriptBox["q", "27"]}], "-", 
     RowBox[{"990755", " ", 
      SuperscriptBox["q", "28"]}], "+", 
     RowBox[{"1363206", " ", 
      SuperscriptBox["q", "29"]}], "-", 
     RowBox[{"1865870", " ", 
      SuperscriptBox["q", "30"]}], "+", 
     RowBox[{"2541098", " ", 
      SuperscriptBox["q", "31"]}], "-", 
     RowBox[{"3444234", " ", 
      SuperscriptBox["q", "32"]}], "+", 
     RowBox[{"4647201", " ", 
      SuperscriptBox["q", "33"]}], "-", 
     RowBox[{"6243075", " ", 
      SuperscriptBox["q", "34"]}], "+", 
     RowBox[{"8352168", " ", 
      SuperscriptBox["q", "35"]}], "-", 
     RowBox[{"11129354", " ", 
      SuperscriptBox["q", "36"]}], "+", 
     RowBox[{"14773300", " ", 
      SuperscriptBox["q", "37"]}], "-", 
     RowBox[{"19538421", " ", 
      SuperscriptBox["q", "38"]}], "+", 
     RowBox[{"25749465", " ", 
      SuperscriptBox["q", "39"]}], "-", 
     RowBox[{"33819658", " ", 
      SuperscriptBox["q", "40"]}], "+", 
     RowBox[{"44273877", " ", 
      SuperscriptBox["q", "41"]}], "-", 
     RowBox[{"57776946", " ", 
      SuperscriptBox["q", "42"]}], "+", 
     RowBox[{"75168672", " ", 
      SuperscriptBox["q", "43"]}], "-", 
     RowBox[{"97507995", " ", 
      SuperscriptBox["q", "44"]}], "+", 
     RowBox[{"126126836", " ", 
      SuperscriptBox["q", "45"]}], "-", 
     RowBox[{"162696510", " ", 
      SuperscriptBox["q", "46"]}], "+", 
     RowBox[{"209310459", " ", 
      SuperscriptBox["q", "47"]}], "-", 
     RowBox[{"268585065", " ", 
      SuperscriptBox["q", "48"]}], "+", 
     RowBox[{"343783390", " ", 
      SuperscriptBox["q", "49"]}], "-", 
     RowBox[{"438967935", " ", 
      SuperscriptBox["q", "50"]}], "+", 
     RowBox[{"559186432", " ", 
      SuperscriptBox["q", "51"]}], "-", 
     RowBox[{"710698815", " ", 
      SuperscriptBox["q", "52"]}], "+", 
     RowBox[{"901255422", " ", 
      SuperscriptBox["q", "53"]}], "-", 
     RowBox[{"1140434510", " ", 
      SuperscriptBox["q", "54"]}], "+", 
     RowBox[{"1440052660", " ", 
      SuperscriptBox["q", "55"]}], "-", 
     RowBox[{"1814664888", " ", 
      SuperscriptBox["q", "56"]}], "+", 
     RowBox[{"2282169582", " ", 
      SuperscriptBox["q", "57"]}], "-", 
     RowBox[{"2864540950", " ", 
      SuperscriptBox["q", "58"]}], "+", 
     RowBox[{"3588717156", " ", 
      SuperscriptBox["q", "59"]}], "-", 
     RowBox[{"4487671033", " ", 
      SuperscriptBox["q", "60"]}]}], ",", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", 
       SuperscriptBox["q", "2"]}], "4"], "-", 
     FractionBox[
      RowBox[{"7", " ", 
       SuperscriptBox["q", "4"]}], "4"], "+", 
     FractionBox[
      RowBox[{"7", " ", 
       SuperscriptBox["q", "6"]}], "2"], "-", 
     FractionBox[
      RowBox[{"21", " ", 
       SuperscriptBox["q", "8"]}], "4"], "+", 
     FractionBox[
      RowBox[{"31", " ", 
       SuperscriptBox["q", "10"]}], "4"], "-", 
     FractionBox[
      RowBox[{"25", " ", 
       SuperscriptBox["q", "12"]}], "2"], "+", 
     FractionBox[
      RowBox[{"39", " ", 
       SuperscriptBox["q", "14"]}], "2"], "-", 
     FractionBox[
      RowBox[{"115", " ", 
       SuperscriptBox["q", "16"]}], "4"], "+", 
     RowBox[{"41", " ", 
      SuperscriptBox["q", "18"]}], "-", 
     FractionBox[
      RowBox[{"231", " ", 
       SuperscriptBox["q", "20"]}], "4"], "+", 
     RowBox[{"83", " ", 
      SuperscriptBox["q", "22"]}], "-", 
     FractionBox[
      RowBox[{"233", " ", 
       SuperscriptBox["q", "24"]}], "2"], "+", 
     FractionBox[
      RowBox[{"627", " ", 
       SuperscriptBox["q", "26"]}], "4"], "-", 
     FractionBox[
      RowBox[{"855", " ", 
       SuperscriptBox["q", "28"]}], "4"], "+", 
     FractionBox[
      RowBox[{"585", " ", 
       SuperscriptBox["q", "30"]}], "2"], "-", 
     FractionBox[
      RowBox[{"1557", " ", 
       SuperscriptBox["q", "32"]}], "4"], "+", 
     FractionBox[
      RowBox[{"1027", " ", 
       SuperscriptBox["q", "34"]}], "2"], "-", 
     FractionBox[
      RowBox[{"1353", " ", 
       SuperscriptBox["q", "36"]}], "2"], "+", 
     FractionBox[
      RowBox[{"1773", " ", 
       SuperscriptBox["q", "38"]}], "2"], "-", 
     FractionBox[
      RowBox[{"4617", " ", 
       SuperscriptBox["q", "40"]}], "4"], "+", 
     FractionBox[
      RowBox[{"5943", " ", 
       SuperscriptBox["q", "42"]}], "4"], "-", 
     RowBox[{"1905", " ", 
      SuperscriptBox["q", "44"]}], "+", 
     RowBox[{"2444", " ", 
      SuperscriptBox["q", "46"]}], "-", 
     FractionBox[
      RowBox[{"12443", " ", 
       SuperscriptBox["q", "48"]}], "4"], "+", 
     RowBox[{"3927", " ", 
      SuperscriptBox["q", "50"]}], "-", 
     RowBox[{"4949", " ", 
      SuperscriptBox["q", "52"]}], "+", 
     FractionBox[
      RowBox[{"24897", " ", 
       SuperscriptBox["q", "54"]}], "4"], "-", 
     FractionBox[
      RowBox[{"31137", " ", 
       SuperscriptBox["q", "56"]}], "4"], "+", 
     RowBox[{"9687", " ", 
      SuperscriptBox["q", "58"]}], "-", 
     FractionBox[
      RowBox[{"24049", " ", 
       SuperscriptBox["q", "60"]}], "2"], "+", 
     FractionBox[
      RowBox[{"59571", " ", 
       SuperscriptBox["q", "62"]}], "4"], "-", 
     FractionBox[
      RowBox[{"36755", " ", 
       SuperscriptBox["q", "64"]}], "2"], "+", 
     RowBox[{"22583", " ", 
      SuperscriptBox["q", "66"]}], "-", 
     FractionBox[
      RowBox[{"110721", " ", 
       SuperscriptBox["q", "68"]}], "4"], "+", 
     RowBox[{"33870", " ", 
      SuperscriptBox["q", "70"]}], "-", 
     FractionBox[
      RowBox[{"165261", " ", 
       SuperscriptBox["q", "72"]}], "4"], "+", 
     FractionBox[
      RowBox[{"100443", " ", 
       SuperscriptBox["q", "74"]}], "2"], "-", 
     RowBox[{"60929", " ", 
      SuperscriptBox["q", "76"]}], "+", 
     FractionBox[
      RowBox[{"295167", " ", 
       SuperscriptBox["q", "78"]}], "4"], "-", 
     FractionBox[
      RowBox[{"178245", " ", 
       SuperscriptBox["q", "80"]}], "2"], "+", 
     RowBox[{"107360", " ", 
      SuperscriptBox["q", "82"]}], "-", 
     FractionBox[
      RowBox[{"258175", " ", 
       SuperscriptBox["q", "84"]}], "2"], "+", 
     FractionBox[
      RowBox[{"619761", " ", 
       SuperscriptBox["q", "86"]}], "4"], "-", 
     FractionBox[
      RowBox[{"742319", " ", 
       SuperscriptBox["q", "88"]}], "4"], "+", 
     FractionBox[
      RowBox[{"443543", " ", 
       SuperscriptBox["q", "90"]}], "2"], "-", 
     RowBox[{"264561", " ", 
      SuperscriptBox["q", "92"]}], "+", 
     FractionBox[
      RowBox[{"1260573", " ", 
       SuperscriptBox["q", "94"]}], "4"], "-", 
     FractionBox[
      RowBox[{"1498723", " ", 
       SuperscriptBox["q", "96"]}], "4"], "+", 
     RowBox[{"444594", " ", 
      SuperscriptBox["q", "98"]}], "-", 
     FractionBox[
      RowBox[{"2107037", " ", 
       SuperscriptBox["q", "100"]}], "4"], "+", 
     FractionBox[
      RowBox[{"2492919", " ", 
       SuperscriptBox["q", "102"]}], "4"], "-", 
     RowBox[{"736137", " ", 
      SuperscriptBox["q", "104"]}], "+", 
     FractionBox[
      RowBox[{"3472239", " ", 
       SuperscriptBox["q", "106"]}], "4"], "-", 
     FractionBox[
      RowBox[{"4088805", " ", 
       SuperscriptBox["q", "108"]}], "4"], "+", 
     FractionBox[
      RowBox[{"4808553", " ", 
       SuperscriptBox["q", "110"]}], "4"], "-", 
     RowBox[{"1411702", " ", 
      SuperscriptBox["q", "112"]}], "+", 
     FractionBox[
      RowBox[{"6621421", " ", 
       SuperscriptBox["q", "114"]}], "4"], "-", 
     FractionBox[
      RowBox[{"7754319", " ", 
       SuperscriptBox["q", "116"]}], "4"], "+", 
     RowBox[{"2267578", " ", 
      SuperscriptBox["q", "118"]}], "-", 
     FractionBox[
      RowBox[{"5297899", " ", 
       SuperscriptBox["q", "120"]}], "2"]}], ",", 
    RowBox[{
     SuperscriptBox["q", "2"], "-", 
     RowBox[{"5", " ", 
      SuperscriptBox["q", "3"]}], "+", 
     RowBox[{"15", " ", 
      SuperscriptBox["q", "4"]}], "-", 
     RowBox[{"35", " ", 
      SuperscriptBox["q", "5"]}], "+", 
     RowBox[{"76", " ", 
      SuperscriptBox["q", "6"]}], "-", 
     RowBox[{"153", " ", 
      SuperscriptBox["q", "7"]}], "+", 
     RowBox[{"288", " ", 
      SuperscriptBox["q", "8"]}], "-", 
     RowBox[{"524", " ", 
      SuperscriptBox["q", "9"]}], "+", 
     RowBox[{"921", " ", 
      SuperscriptBox["q", "10"]}], "-", 
     RowBox[{"1568", " ", 
      SuperscriptBox["q", "11"]}], "+", 
     RowBox[{"2611", " ", 
      SuperscriptBox["q", "12"]}], "-", 
     RowBox[{"4254", " ", 
      SuperscriptBox["q", "13"]}], "+", 
     RowBox[{"6796", " ", 
      SuperscriptBox["q", "14"]}], "-", 
     RowBox[{"10687", " ", 
      SuperscriptBox["q", "15"]}], "+", 
     RowBox[{"16554", " ", 
      SuperscriptBox["q", "16"]}], "-", 
     RowBox[{"25288", " ", 
      SuperscriptBox["q", "17"]}], "+", 
     RowBox[{"38169", " ", 
      SuperscriptBox["q", "18"]}], "-", 
     RowBox[{"56964", " ", 
      SuperscriptBox["q", "19"]}], "+", 
     RowBox[{"84123", " ", 
      SuperscriptBox["q", "20"]}], "-", 
     RowBox[{"123062", " ", 
      SuperscriptBox["q", "21"]}], "+", 
     RowBox[{"178428", " ", 
      SuperscriptBox["q", "22"]}], "-", 
     RowBox[{"256547", " ", 
      SuperscriptBox["q", "23"]}], "+", 
     RowBox[{"366044", " ", 
      SuperscriptBox["q", "24"]}], "-", 
     RowBox[{"518493", " ", 
      SuperscriptBox["q", "25"]}], "+", 
     RowBox[{"729411", " ", 
      SuperscriptBox["q", "26"]}], "-", 
     RowBox[{"1019577", " ", 
      SuperscriptBox["q", "27"]}], "+", 
     RowBox[{"1416534", " ", 
      SuperscriptBox["q", "28"]}], "-", 
     RowBox[{"1956720", " ", 
      SuperscriptBox["q", "29"]}], "+", 
     RowBox[{"2688236", " ", 
      SuperscriptBox["q", "30"]}], "-", 
     RowBox[{"3674127", " ", 
      SuperscriptBox["q", "31"]}], "+", 
     RowBox[{"4996830", " ", 
      SuperscriptBox["q", "32"]}], "-", 
     RowBox[{"6763874", " ", 
      SuperscriptBox["q", "33"]}], "+", 
     RowBox[{"9114771", " ", 
      SuperscriptBox["q", "34"]}], "-", 
     RowBox[{"12230085", " ", 
      SuperscriptBox["q", "35"]}], "+", 
     RowBox[{"16342923", " ", 
      SuperscriptBox["q", "36"]}], "-", 
     RowBox[{"21752970", " ", 
      SuperscriptBox["q", "37"]}], "+", 
     RowBox[{"28844568", " ", 
      SuperscriptBox["q", "38"]}], "-", 
     RowBox[{"38109446", " ", 
      SuperscriptBox["q", "39"]}], "+", 
     RowBox[{"50174562", " ", 
      SuperscriptBox["q", "40"]}], "-", 
     RowBox[{"65837435", " ", 
      SuperscriptBox["q", "41"]}], "+", 
     RowBox[{"86110244", " ", 
      SuperscriptBox["q", "42"]}], "-", 
     RowBox[{"112273860", " ", 
      SuperscriptBox["q", "43"]}], "+", 
     RowBox[{"145945650", " ", 
      SuperscriptBox["q", "44"]}], "-", 
     RowBox[{"189163500", " ", 
      SuperscriptBox["q", "45"]}], "+", 
     RowBox[{"244488684", " ", 
      SuperscriptBox["q", "46"]}], "-", 
     RowBox[{"315133727", " ", 
      SuperscriptBox["q", "47"]}], "+", 
     RowBox[{"405119928", " ", 
      SuperscriptBox["q", "48"]}], "-", 
     RowBox[{"519469806", " ", 
      SuperscriptBox["q", "49"]}], "+", 
     RowBox[{"664444422", " ", 
      SuperscriptBox["q", "50"]}], "-", 
     RowBox[{"847834256", " ", 
      SuperscriptBox["q", "51"]}], "+", 
     RowBox[{"1079313498", " ", 
      SuperscriptBox["q", "52"]}], "-", 
     RowBox[{"1370874175", " ", 
      SuperscriptBox["q", "53"]}], "+", 
     RowBox[{"1737355692", " ", 
      SuperscriptBox["q", "54"]}], "-", 
     RowBox[{"2197087662", " ", 
      SuperscriptBox["q", "55"]}], "+", 
     RowBox[{"2772673300", " ", 
      SuperscriptBox["q", "56"]}], "-", 
     RowBox[{"3491940708", " ", 
      SuperscriptBox["q", "57"]}], "+", 
     RowBox[{"4389093783", " ", 
      SuperscriptBox["q", "58"]}], "-", 
     RowBox[{"5506108001", " ", 
      SuperscriptBox["q", "59"]}], "+", 
     RowBox[{"6894418250", " ", 
      SuperscriptBox["q", "60"]}]}]}], "}"}]}], "\n", 
 RowBox[{
  RowBox[{"Phi9", "[", "q_", "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"2", "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "4"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "8"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "10"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "16"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "20"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "22"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "24"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "26"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "28"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "30"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "32"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "34"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "36"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "38"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "40"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "42"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "44"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "46"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "48"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "50"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "52"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "54"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "56"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "58"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "60"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "62"]}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "64"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "66"]}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "68"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "70"]}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "72"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "74"]}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "76"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "78"]}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["q", "80"]}], "-", 
     RowBox[{"8", " ", 
      SuperscriptBox["q", "82"]}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["q", "84"]}], "-", 
     RowBox[{"8", " ", 
      SuperscriptBox["q", "86"]}], "+", 
     RowBox[{"10", " ", 
      SuperscriptBox["q", "88"]}], "-", 
     RowBox[{"10", " ", 
      SuperscriptBox["q", "90"]}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      SuperscriptBox["q", "2"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "5"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "6"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "8"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "9"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "10"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "11"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "12"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "13"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "14"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "15"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "16"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "17"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "18"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "19"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "20"]}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "21"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "22"]}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["q", "23"]}], "-", 
     RowBox[{"8", " ", 
      SuperscriptBox["q", "24"]}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["q", "25"]}], "-", 
     RowBox[{"10", " ", 
      SuperscriptBox["q", "26"]}], "+", 
     RowBox[{"10", " ", 
      SuperscriptBox["q", "27"]}], "-", 
     RowBox[{"10", " ", 
      SuperscriptBox["q", "28"]}], "+", 
     RowBox[{"12", " ", 
      SuperscriptBox["q", "29"]}], "-", 
     RowBox[{"14", " ", 
      SuperscriptBox["q", "30"]}], "+", 
     RowBox[{"12", " ", 
      SuperscriptBox["q", "31"]}], "-", 
     RowBox[{"16", " ", 
      SuperscriptBox["q", "32"]}], "+", 
     RowBox[{"16", " ", 
      SuperscriptBox["q", "33"]}], "-", 
     RowBox[{"16", " ", 
      SuperscriptBox["q", "34"]}], "+", 
     RowBox[{"20", " ", 
      SuperscriptBox["q", "35"]}], "-", 
     RowBox[{"20", " ", 
      SuperscriptBox["q", "36"]}], "+", 
     RowBox[{"22", " ", 
      SuperscriptBox["q", "37"]}], "-", 
     RowBox[{"24", " ", 
      SuperscriptBox["q", "38"]}], "+", 
     RowBox[{"24", " ", 
      SuperscriptBox["q", "39"]}], "-", 
     RowBox[{"26", " ", 
      SuperscriptBox["q", "40"]}], "+", 
     RowBox[{"30", " ", 
      SuperscriptBox["q", "41"]}], "-", 
     RowBox[{"32", " ", 
      SuperscriptBox["q", "42"]}], "+", 
     RowBox[{"32", " ", 
      SuperscriptBox["q", "43"]}], "-", 
     RowBox[{"36", " ", 
      SuperscriptBox["q", "44"]}], "+", 
     RowBox[{"38", " ", 
      SuperscriptBox["q", "45"]}], "-", 
     RowBox[{"40", " ", 
      SuperscriptBox["q", "46"]}], "+", 
     RowBox[{"44", " ", 
      SuperscriptBox["q", "47"]}], "-", 
     RowBox[{"46", " ", 
      SuperscriptBox["q", "48"]}], "+", 
     RowBox[{"48", " ", 
      SuperscriptBox["q", "49"]}], "-", 
     RowBox[{"54", " ", 
      SuperscriptBox["q", "50"]}], "+", 
     RowBox[{"56", " ", 
      SuperscriptBox["q", "51"]}], "-", 
     RowBox[{"58", " ", 
      SuperscriptBox["q", "52"]}], "+", 
     RowBox[{"64", " ", 
      SuperscriptBox["q", "53"]}], "-", 
     RowBox[{"68", " ", 
      SuperscriptBox["q", "54"]}], "+", 
     RowBox[{"72", " ", 
      SuperscriptBox["q", "55"]}], "-", 
     RowBox[{"78", " ", 
      SuperscriptBox["q", "56"]}], "+", 
     RowBox[{"82", " ", 
      SuperscriptBox["q", "57"]}], "-", 
     RowBox[{"86", " ", 
      SuperscriptBox["q", "58"]}], "+", 
     RowBox[{"92", " ", 
      SuperscriptBox["q", "59"]}], "-", 
     RowBox[{"98", " ", 
      SuperscriptBox["q", "60"]}], "+", 
     RowBox[{"102", " ", 
      SuperscriptBox["q", "61"]}], "-", 
     RowBox[{"110", " ", 
      SuperscriptBox["q", "62"]}], "+", 
     RowBox[{"116", " ", 
      SuperscriptBox["q", "63"]}], "-", 
     RowBox[{"122", " ", 
      SuperscriptBox["q", "64"]}], "+", 
     RowBox[{"132", " ", 
      SuperscriptBox["q", "65"]}], "-", 
     RowBox[{"138", " ", 
      SuperscriptBox["q", "66"]}], "+", 
     RowBox[{"144", " ", 
      SuperscriptBox["q", "67"]}], "-", 
     RowBox[{"156", " ", 
      SuperscriptBox["q", "68"]}], "+", 
     RowBox[{"164", " ", 
      SuperscriptBox["q", "69"]}], "-", 
     RowBox[{"172", " ", 
      SuperscriptBox["q", "70"]}], "+", 
     RowBox[{"184", " ", 
      SuperscriptBox["q", "71"]}], "-", 
     RowBox[{"194", " ", 
      SuperscriptBox["q", "72"]}], "+", 
     RowBox[{"202", " ", 
      SuperscriptBox["q", "73"]}], "-", 
     RowBox[{"216", " ", 
      SuperscriptBox["q", "74"]}], "+", 
     RowBox[{"228", " ", 
      SuperscriptBox["q", "75"]}], "-", 
     RowBox[{"238", " ", 
      SuperscriptBox["q", "76"]}], "+", 
     RowBox[{"254", " ", 
      SuperscriptBox["q", "77"]}], "-", 
     RowBox[{"266", " ", 
      SuperscriptBox["q", "78"]}], "+", 
     RowBox[{"280", " ", 
      SuperscriptBox["q", "79"]}], "-", 
     RowBox[{"298", " ", 
      SuperscriptBox["q", "80"]}], "+", 
     RowBox[{"312", " ", 
      SuperscriptBox["q", "81"]}], "-", 
     RowBox[{"328", " ", 
      SuperscriptBox["q", "82"]}], "+", 
     RowBox[{"348", " ", 
      SuperscriptBox["q", "83"]}], "-", 
     RowBox[{"364", " ", 
      SuperscriptBox["q", "84"]}], "+", 
     RowBox[{"382", " ", 
      SuperscriptBox["q", "85"]}], "-", 
     RowBox[{"406", " ", 
      SuperscriptBox["q", "86"]}], "+", 
     RowBox[{"424", " ", 
      SuperscriptBox["q", "87"]}], "-", 
     RowBox[{"444", " ", 
      SuperscriptBox["q", "88"]}], "+", 
     RowBox[{"470", " ", 
      SuperscriptBox["q", "89"]}], "-", 
     RowBox[{"494", " ", 
      SuperscriptBox["q", "90"]}], "+", 
     RowBox[{"516", " ", 
      SuperscriptBox["q", "91"]}], "-", 
     RowBox[{"546", " ", 
      SuperscriptBox["q", "92"]}], "+", 
     RowBox[{"572", " ", 
      SuperscriptBox["q", "93"]}], "-", 
     RowBox[{"598", " ", 
      SuperscriptBox["q", "94"]}], "+", 
     RowBox[{"632", " ", 
      SuperscriptBox["q", "95"]}], "-", 
     RowBox[{"662", " ", 
      SuperscriptBox["q", "96"]}], "+", 
     RowBox[{"692", " ", 
      SuperscriptBox["q", "97"]}], "-", 
     RowBox[{"730", " ", 
      SuperscriptBox["q", "98"]}], "+", 
     RowBox[{"764", " ", 
      SuperscriptBox["q", "99"]}], "-", 
     RowBox[{"800", " ", 
      SuperscriptBox["q", "100"]}], "+", 
     RowBox[{"842", " ", 
      SuperscriptBox["q", "101"]}], "-", 
     RowBox[{"880", " ", 
      SuperscriptBox["q", "102"]}], "+", 
     RowBox[{"920", " ", 
      SuperscriptBox["q", "103"]}], "-", 
     RowBox[{"968", " ", 
      SuperscriptBox["q", "104"]}], "+", 
     RowBox[{"1014", " ", 
      SuperscriptBox["q", "105"]}], "-", 
     RowBox[{"1058", " ", 
      SuperscriptBox["q", "106"]}], "+", 
     RowBox[{"1112", " ", 
      SuperscriptBox["q", "107"]}], "-", 
     RowBox[{"1162", " ", 
      SuperscriptBox["q", "108"]}], "+", 
     RowBox[{"1214", " ", 
      SuperscriptBox["q", "109"]}], "-", 
     RowBox[{"1276", " ", 
      SuperscriptBox["q", "110"]}], "+", 
     RowBox[{"1332", " ", 
      SuperscriptBox["q", "111"]}], "-", 
     RowBox[{"1392", " ", 
      SuperscriptBox["q", "112"]}], "+", 
     RowBox[{"1460", " ", 
      SuperscriptBox["q", "113"]}], "-", 
     RowBox[{"1526", " ", 
      SuperscriptBox["q", "114"]}], "+", 
     RowBox[{"1592", " ", 
      SuperscriptBox["q", "115"]}], "-", 
     RowBox[{"1668", " ", 
      SuperscriptBox["q", "116"]}], "+", 
     RowBox[{"1742", " ", 
      SuperscriptBox["q", "117"]}], "-", 
     RowBox[{"1818", " ", 
      SuperscriptBox["q", "118"]}], "+", 
     RowBox[{"1904", " ", 
      SuperscriptBox["q", "119"]}], "-", 
     RowBox[{"1988", " ", 
      SuperscriptBox["q", "120"]}], "+", 
     RowBox[{"2074", " ", 
      SuperscriptBox["q", "121"]}], "-", 
     RowBox[{"2170", " ", 
      SuperscriptBox["q", "122"]}], "+", 
     RowBox[{"2264", " ", 
      SuperscriptBox["q", "123"]}], "-", 
     RowBox[{"2360", " ", 
      SuperscriptBox["q", "124"]}], "+", 
     RowBox[{"2470", " ", 
      SuperscriptBox["q", "125"]}]}], ",", 
    RowBox[{
     RowBox[{"2", " ", 
      SuperscriptBox["q", "2"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "4"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "10"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "12"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "14"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "16"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "18"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "20"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "24"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "26"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "28"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "30"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "32"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "34"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "36"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "38"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "40"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "42"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "44"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "46"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "48"]}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "50"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "52"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "54"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "56"]}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "58"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "60"]}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "62"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "64"]}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["q", "66"]}], "-", 
     RowBox[{"8", " ", 
      SuperscriptBox["q", "68"]}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "70"]}], "-", 
     RowBox[{"8", " ", 
      SuperscriptBox["q", "72"]}], "+", 
     RowBox[{"10", " ", 
      SuperscriptBox["q", "74"]}], "-", 
     RowBox[{"10", " ", 
      SuperscriptBox["q", "76"]}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["q", "78"]}], "-", 
     RowBox[{"10", " ", 
      SuperscriptBox["q", "80"]}], "+", 
     RowBox[{"12", " ", 
      SuperscriptBox["q", "82"]}], "-", 
     RowBox[{"12", " ", 
      SuperscriptBox["q", "84"]}], "+", 
     RowBox[{"10", " ", 
      SuperscriptBox["q", "86"]}], "-", 
     RowBox[{"10", " ", 
      SuperscriptBox["q", "88"]}], "+", 
     RowBox[{"14", " ", 
      SuperscriptBox["q", "90"]}]}], ",", 
    RowBox[{
     RowBox[{"2", " ", "q"}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "3"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "4"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "5"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "6"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "7"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "8"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "9"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "10"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "11"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "12"]}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "13"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "14"]}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "15"]}], "-", 
     RowBox[{"8", " ", 
      SuperscriptBox["q", "16"]}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "17"]}], "-", 
     RowBox[{"8", " ", 
      SuperscriptBox["q", "18"]}], "+", 
     RowBox[{"10", " ", 
      SuperscriptBox["q", "19"]}], "-", 
     RowBox[{"10", " ", 
      SuperscriptBox["q", "20"]}], "+", 
     RowBox[{"12", " ", 
      SuperscriptBox["q", "21"]}], "-", 
     RowBox[{"12", " ", 
      SuperscriptBox["q", "22"]}], "+", 
     RowBox[{"12", " ", 
      SuperscriptBox["q", "23"]}], "-", 
     RowBox[{"14", " ", 
      SuperscriptBox["q", "24"]}], "+", 
     RowBox[{"16", " ", 
      SuperscriptBox["q", "25"]}], "-", 
     RowBox[{"16", " ", 
      SuperscriptBox["q", "26"]}], "+", 
     RowBox[{"18", " ", 
      SuperscriptBox["q", "27"]}], "-", 
     RowBox[{"20", " ", 
      SuperscriptBox["q", "28"]}], "+", 
     RowBox[{"22", " ", 
      SuperscriptBox["q", "29"]}], "-", 
     RowBox[{"24", " ", 
      SuperscriptBox["q", "30"]}], "+", 
     RowBox[{"26", " ", 
      SuperscriptBox["q", "31"]}], "-", 
     RowBox[{"26", " ", 
      SuperscriptBox["q", "32"]}], "+", 
     RowBox[{"30", " ", 
      SuperscriptBox["q", "33"]}], "-", 
     RowBox[{"32", " ", 
      SuperscriptBox["q", "34"]}], "+", 
     RowBox[{"34", " ", 
      SuperscriptBox["q", "35"]}], "-", 
     RowBox[{"38", " ", 
      SuperscriptBox["q", "36"]}], "+", 
     RowBox[{"40", " ", 
      SuperscriptBox["q", "37"]}], "-", 
     RowBox[{"42", " ", 
      SuperscriptBox["q", "38"]}], "+", 
     RowBox[{"46", " ", 
      SuperscriptBox["q", "39"]}], "-", 
     RowBox[{"50", " ", 
      SuperscriptBox["q", "40"]}], "+", 
     RowBox[{"52", " ", 
      SuperscriptBox["q", "41"]}], "-", 
     RowBox[{"56", " ", 
      SuperscriptBox["q", "42"]}], "+", 
     RowBox[{"62", " ", 
      SuperscriptBox["q", "43"]}], "-", 
     RowBox[{"64", " ", 
      SuperscriptBox["q", "44"]}], "+", 
     RowBox[{"70", " ", 
      SuperscriptBox["q", "45"]}], "-", 
     RowBox[{"76", " ", 
      SuperscriptBox["q", "46"]}], "+", 
     RowBox[{"78", " ", 
      SuperscriptBox["q", "47"]}], "-", 
     RowBox[{"86", " ", 
      SuperscriptBox["q", "48"]}], "+", 
     RowBox[{"92", " ", 
      SuperscriptBox["q", "49"]}], "-", 
     RowBox[{"96", " ", 
      SuperscriptBox["q", "50"]}], "+", 
     RowBox[{"104", " ", 
      SuperscriptBox["q", "51"]}], "-", 
     RowBox[{"110", " ", 
      SuperscriptBox["q", "52"]}], "+", 
     RowBox[{"116", " ", 
      SuperscriptBox["q", "53"]}], "-", 
     RowBox[{"124", " ", 
      SuperscriptBox["q", "54"]}], "+", 
     RowBox[{"134", " ", 
      SuperscriptBox["q", "55"]}], "-", 
     RowBox[{"140", " ", 
      SuperscriptBox["q", "56"]}], "+", 
     RowBox[{"150", " ", 
      SuperscriptBox["q", "57"]}], "-", 
     RowBox[{"160", " ", 
      SuperscriptBox["q", "58"]}], "+", 
     RowBox[{"168", " ", 
      SuperscriptBox["q", "59"]}], "-", 
     RowBox[{"180", " ", 
      SuperscriptBox["q", "60"]}], "+", 
     RowBox[{"192", " ", 
      SuperscriptBox["q", "61"]}], "-", 
     RowBox[{"200", " ", 
      SuperscriptBox["q", "62"]}], "+", 
     RowBox[{"214", " ", 
      SuperscriptBox["q", "63"]}], "-", 
     RowBox[{"228", " ", 
      SuperscriptBox["q", "64"]}], "+", 
     RowBox[{"240", " ", 
      SuperscriptBox["q", "65"]}], "-", 
     RowBox[{"256", " ", 
      SuperscriptBox["q", "66"]}], "+", 
     RowBox[{"270", " ", 
      SuperscriptBox["q", "67"]}], "-", 
     RowBox[{"284", " ", 
      SuperscriptBox["q", "68"]}], "+", 
     RowBox[{"302", " ", 
      SuperscriptBox["q", "69"]}], "-", 
     RowBox[{"320", " ", 
      SuperscriptBox["q", "70"]}], "+", 
     RowBox[{"336", " ", 
      SuperscriptBox["q", "71"]}], "-", 
     RowBox[{"356", " ", 
      SuperscriptBox["q", "72"]}], "+", 
     RowBox[{"378", " ", 
      SuperscriptBox["q", "73"]}], "-", 
     RowBox[{"396", " ", 
      SuperscriptBox["q", "74"]}], "+", 
     RowBox[{"420", " ", 
      SuperscriptBox["q", "75"]}], "-", 
     RowBox[{"444", " ", 
      SuperscriptBox["q", "76"]}], "+", 
     RowBox[{"464", " ", 
      SuperscriptBox["q", "77"]}], "-", 
     RowBox[{"492", " ", 
      SuperscriptBox["q", "78"]}], "+", 
     RowBox[{"520", " ", 
      SuperscriptBox["q", "79"]}], "-", 
     RowBox[{"546", " ", 
      SuperscriptBox["q", "80"]}], "+", 
     RowBox[{"578", " ", 
      SuperscriptBox["q", "81"]}], "-", 
     RowBox[{"608", " ", 
      SuperscriptBox["q", "82"]}], "+", 
     RowBox[{"638", " ", 
      SuperscriptBox["q", "83"]}], "-", 
     RowBox[{"674", " ", 
      SuperscriptBox["q", "84"]}], "+", 
     RowBox[{"710", " ", 
      SuperscriptBox["q", "85"]}], "-", 
     RowBox[{"744", " ", 
      SuperscriptBox["q", "86"]}], "+", 
     RowBox[{"784", " ", 
      SuperscriptBox["q", "87"]}], "-", 
     RowBox[{"826", " ", 
      SuperscriptBox["q", "88"]}], "+", 
     RowBox[{"866", " ", 
      SuperscriptBox["q", "89"]}], "-", 
     RowBox[{"912", " ", 
      SuperscriptBox["q", "90"]}], "+", 
     RowBox[{"960", " ", 
      SuperscriptBox["q", "91"]}], "-", 
     RowBox[{"1004", " ", 
      SuperscriptBox["q", "92"]}], "+", 
     RowBox[{"1058", " ", 
      SuperscriptBox["q", "93"]}], "-", 
     RowBox[{"1112", " ", 
      SuperscriptBox["q", "94"]}], "+", 
     RowBox[{"1164", " ", 
      SuperscriptBox["q", "95"]}], "-", 
     RowBox[{"1224", " ", 
      SuperscriptBox["q", "96"]}], "+", 
     RowBox[{"1284", " ", 
      SuperscriptBox["q", "97"]}], "-", 
     RowBox[{"1344", " ", 
      SuperscriptBox["q", "98"]}], "+", 
     RowBox[{"1414", " ", 
      SuperscriptBox["q", "99"]}], "-", 
     RowBox[{"1484", " ", 
      SuperscriptBox["q", "100"]}], "+", 
     RowBox[{"1552", " ", 
      SuperscriptBox["q", "101"]}], "-", 
     RowBox[{"1628", " ", 
      SuperscriptBox["q", "102"]}], "+", 
     RowBox[{"1708", " ", 
      SuperscriptBox["q", "103"]}], "-", 
     RowBox[{"1786", " ", 
      SuperscriptBox["q", "104"]}], "+", 
     RowBox[{"1874", " ", 
      SuperscriptBox["q", "105"]}], "-", 
     RowBox[{"1964", " ", 
      SuperscriptBox["q", "106"]}], "+", 
     RowBox[{"2052", " ", 
      SuperscriptBox["q", "107"]}], "-", 
     RowBox[{"2152", " ", 
      SuperscriptBox["q", "108"]}], "+", 
     RowBox[{"2254", " ", 
      SuperscriptBox["q", "109"]}], "-", 
     RowBox[{"2356", " ", 
      SuperscriptBox["q", "110"]}], "+", 
     RowBox[{"2468", " ", 
      SuperscriptBox["q", "111"]}], "-", 
     RowBox[{"2582", " ", 
      SuperscriptBox["q", "112"]}], "+", 
     RowBox[{"2698", " ", 
      SuperscriptBox["q", "113"]}], "-", 
     RowBox[{"2824", " ", 
      SuperscriptBox["q", "114"]}], "+", 
     RowBox[{"2954", " ", 
      SuperscriptBox["q", "115"]}], "-", 
     RowBox[{"3084", " ", 
      SuperscriptBox["q", "116"]}], "+", 
     RowBox[{"3226", " ", 
      SuperscriptBox["q", "117"]}], "-", 
     RowBox[{"3374", " ", 
      SuperscriptBox["q", "118"]}], "+", 
     RowBox[{"3520", " ", 
      SuperscriptBox["q", "119"]}], "-", 
     RowBox[{"3682", " ", 
      SuperscriptBox["q", "120"]}], "+", 
     RowBox[{"3848", " ", 
      SuperscriptBox["q", "121"]}], "-", 
     RowBox[{"4012", " ", 
      SuperscriptBox["q", "122"]}], "+", 
     RowBox[{"4194", " ", 
      SuperscriptBox["q", "123"]}], "-", 
     RowBox[{"4380", " ", 
      SuperscriptBox["q", "124"]}], "+", 
     RowBox[{"4568", " ", 
      SuperscriptBox["q", "125"]}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      SuperscriptBox["q", "2"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "10"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "18"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "20"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "26"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "34"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "36"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "38"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "40"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "42"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "44"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "50"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "52"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "56"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "58"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "60"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "62"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "64"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "66"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "68"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "70"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "72"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "74"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "76"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "78"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "80"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "82"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "84"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "86"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "88"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "90"]}]}], ",", 
    RowBox[{"q", "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "2"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "3"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "4"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "5"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "6"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "7"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "8"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "9"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "10"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "11"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "12"]}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "13"]}], "-", 
     RowBox[{"8", " ", 
      SuperscriptBox["q", "14"]}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["q", "15"]}], "-", 
     RowBox[{"8", " ", 
      SuperscriptBox["q", "16"]}], "+", 
     RowBox[{"10", " ", 
      SuperscriptBox["q", "17"]}], "-", 
     RowBox[{"10", " ", 
      SuperscriptBox["q", "18"]}], "+", 
     RowBox[{"12", " ", 
      SuperscriptBox["q", "19"]}], "-", 
     RowBox[{"12", " ", 
      SuperscriptBox["q", "20"]}], "+", 
     RowBox[{"14", " ", 
      SuperscriptBox["q", "21"]}], "-", 
     RowBox[{"16", " ", 
      SuperscriptBox["q", "22"]}], "+", 
     RowBox[{"16", " ", 
      SuperscriptBox["q", "23"]}], "-", 
     RowBox[{"18", " ", 
      SuperscriptBox["q", "24"]}], "+", 
     RowBox[{"20", " ", 
      SuperscriptBox["q", "25"]}], "-", 
     RowBox[{"22", " ", 
      SuperscriptBox["q", "26"]}], "+", 
     RowBox[{"24", " ", 
      SuperscriptBox["q", "27"]}], "-", 
     RowBox[{"26", " ", 
      SuperscriptBox["q", "28"]}], "+", 
     RowBox[{"28", " ", 
      SuperscriptBox["q", "29"]}], "-", 
     RowBox[{"30", " ", 
      SuperscriptBox["q", "30"]}], "+", 
     RowBox[{"32", " ", 
      SuperscriptBox["q", "31"]}], "-", 
     RowBox[{"36", " ", 
      SuperscriptBox["q", "32"]}], "+", 
     RowBox[{"38", " ", 
      SuperscriptBox["q", "33"]}], "-", 
     RowBox[{"40", " ", 
      SuperscriptBox["q", "34"]}], "+", 
     RowBox[{"44", " ", 
      SuperscriptBox["q", "35"]}], "-", 
     RowBox[{"48", " ", 
      SuperscriptBox["q", "36"]}], "+", 
     RowBox[{"52", " ", 
      SuperscriptBox["q", "37"]}], "-", 
     RowBox[{"56", " ", 
      SuperscriptBox["q", "38"]}], "+", 
     RowBox[{"60", " ", 
      SuperscriptBox["q", "39"]}], "-", 
     RowBox[{"64", " ", 
      SuperscriptBox["q", "40"]}], "+", 
     RowBox[{"68", " ", 
      SuperscriptBox["q", "41"]}], "-", 
     RowBox[{"74", " ", 
      SuperscriptBox["q", "42"]}], "+", 
     RowBox[{"80", " ", 
      SuperscriptBox["q", "43"]}], "-", 
     RowBox[{"84", " ", 
      SuperscriptBox["q", "44"]}], "+", 
     RowBox[{"90", " ", 
      SuperscriptBox["q", "45"]}], "-", 
     RowBox[{"96", " ", 
      SuperscriptBox["q", "46"]}], "+", 
     RowBox[{"104", " ", 
      SuperscriptBox["q", "47"]}], "-", 
     RowBox[{"110", " ", 
      SuperscriptBox["q", "48"]}], "+", 
     RowBox[{"118", " ", 
      SuperscriptBox["q", "49"]}], "-", 
     RowBox[{"126", " ", 
      SuperscriptBox["q", "50"]}], "+", 
     RowBox[{"134", " ", 
      SuperscriptBox["q", "51"]}], "-", 
     RowBox[{"144", " ", 
      SuperscriptBox["q", "52"]}], "+", 
     RowBox[{"152", " ", 
      SuperscriptBox["q", "53"]}], "-", 
     RowBox[{"162", " ", 
      SuperscriptBox["q", "54"]}], "+", 
     RowBox[{"172", " ", 
      SuperscriptBox["q", "55"]}], "-", 
     RowBox[{"184", " ", 
      SuperscriptBox["q", "56"]}], "+", 
     RowBox[{"196", " ", 
      SuperscriptBox["q", "57"]}], "-", 
     RowBox[{"208", " ", 
      SuperscriptBox["q", "58"]}], "+", 
     RowBox[{"220", " ", 
      SuperscriptBox["q", "59"]}], "-", 
     RowBox[{"234", " ", 
      SuperscriptBox["q", "60"]}], "+", 
     RowBox[{"248", " ", 
      SuperscriptBox["q", "61"]}], "-", 
     RowBox[{"264", " ", 
      SuperscriptBox["q", "62"]}], "+", 
     RowBox[{"280", " ", 
      SuperscriptBox["q", "63"]}], "-", 
     RowBox[{"296", " ", 
      SuperscriptBox["q", "64"]}], "+", 
     RowBox[{"314", " ", 
      SuperscriptBox["q", "65"]}], "-", 
     RowBox[{"332", " ", 
      SuperscriptBox["q", "66"]}], "+", 
     RowBox[{"352", " ", 
      SuperscriptBox["q", "67"]}], "-", 
     RowBox[{"372", " ", 
      SuperscriptBox["q", "68"]}], "+", 
     RowBox[{"394", " ", 
      SuperscriptBox["q", "69"]}], "-", 
     RowBox[{"416", " ", 
      SuperscriptBox["q", "70"]}], "+", 
     RowBox[{"440", " ", 
      SuperscriptBox["q", "71"]}], "-", 
     RowBox[{"466", " ", 
      SuperscriptBox["q", "72"]}], "+", 
     RowBox[{"492", " ", 
      SuperscriptBox["q", "73"]}], "-", 
     RowBox[{"520", " ", 
      SuperscriptBox["q", "74"]}], "+", 
     RowBox[{"548", " ", 
      SuperscriptBox["q", "75"]}], "-", 
     RowBox[{"578", " ", 
      SuperscriptBox["q", "76"]}], "+", 
     RowBox[{"612", " ", 
      SuperscriptBox["q", "77"]}], "-", 
     RowBox[{"644", " ", 
      SuperscriptBox["q", "78"]}], "+", 
     RowBox[{"680", " ", 
      SuperscriptBox["q", "79"]}], "-", 
     RowBox[{"716", " ", 
      SuperscriptBox["q", "80"]}], "+", 
     RowBox[{"754", " ", 
      SuperscriptBox["q", "81"]}], "-", 
     RowBox[{"796", " ", 
      SuperscriptBox["q", "82"]}], "+", 
     RowBox[{"836", " ", 
      SuperscriptBox["q", "83"]}], "-", 
     RowBox[{"882", " ", 
      SuperscriptBox["q", "84"]}], "+", 
     RowBox[{"928", " ", 
      SuperscriptBox["q", "85"]}], "-", 
     RowBox[{"976", " ", 
      SuperscriptBox["q", "86"]}], "+", 
     RowBox[{"1028", " ", 
      SuperscriptBox["q", "87"]}], "-", 
     RowBox[{"1080", " ", 
      SuperscriptBox["q", "88"]}], "+", 
     RowBox[{"1136", " ", 
      SuperscriptBox["q", "89"]}], "-", 
     RowBox[{"1194", " ", 
      SuperscriptBox["q", "90"]}], "+", 
     RowBox[{"1256", " ", 
      SuperscriptBox["q", "91"]}], "-", 
     RowBox[{"1320", " ", 
      SuperscriptBox["q", "92"]}], "+", 
     RowBox[{"1386", " ", 
      SuperscriptBox["q", "93"]}], "-", 
     RowBox[{"1456", " ", 
      SuperscriptBox["q", "94"]}], "+", 
     RowBox[{"1528", " ", 
      SuperscriptBox["q", "95"]}], "-", 
     RowBox[{"1604", " ", 
      SuperscriptBox["q", "96"]}], "+", 
     RowBox[{"1684", " ", 
      SuperscriptBox["q", "97"]}], "-", 
     RowBox[{"1768", " ", 
      SuperscriptBox["q", "98"]}], "+", 
     RowBox[{"1854", " ", 
      SuperscriptBox["q", "99"]}], "-", 
     RowBox[{"1944", " ", 
      SuperscriptBox["q", "100"]}], "+", 
     RowBox[{"2038", " ", 
      SuperscriptBox["q", "101"]}], "-", 
     RowBox[{"2138", " ", 
      SuperscriptBox["q", "102"]}], "+", 
     RowBox[{"2240", " ", 
      SuperscriptBox["q", "103"]}], "-", 
     RowBox[{"2348", " ", 
      SuperscriptBox["q", "104"]}], "+", 
     RowBox[{"2460", " ", 
      SuperscriptBox["q", "105"]}], "-", 
     RowBox[{"2576", " ", 
      SuperscriptBox["q", "106"]}], "+", 
     RowBox[{"2700", " ", 
      SuperscriptBox["q", "107"]}], "-", 
     RowBox[{"2826", " ", 
      SuperscriptBox["q", "108"]}], "+", 
     RowBox[{"2958", " ", 
      SuperscriptBox["q", "109"]}], "-", 
     RowBox[{"3096", " ", 
      SuperscriptBox["q", "110"]}], "+", 
     RowBox[{"3240", " ", 
      SuperscriptBox["q", "111"]}], "-", 
     RowBox[{"3392", " ", 
      SuperscriptBox["q", "112"]}], "+", 
     RowBox[{"3548", " ", 
      SuperscriptBox["q", "113"]}], "-", 
     RowBox[{"3710", " ", 
      SuperscriptBox["q", "114"]}], "+", 
     RowBox[{"3880", " ", 
      SuperscriptBox["q", "115"]}], "-", 
     RowBox[{"4056", " ", 
      SuperscriptBox["q", "116"]}], "+", 
     RowBox[{"4242", " ", 
      SuperscriptBox["q", "117"]}], "-", 
     RowBox[{"4432", " ", 
      SuperscriptBox["q", "118"]}], "+", 
     RowBox[{"4632", " ", 
      SuperscriptBox["q", "119"]}], "-", 
     RowBox[{"4840", " ", 
      SuperscriptBox["q", "120"]}], "+", 
     RowBox[{"5056", " ", 
      SuperscriptBox["q", "121"]}], "-", 
     RowBox[{"5282", " ", 
      SuperscriptBox["q", "122"]}], "+", 
     RowBox[{"5516", " ", 
      SuperscriptBox["q", "123"]}], "-", 
     RowBox[{"5760", " ", 
      SuperscriptBox["q", "124"]}], "+", 
     RowBox[{"6012", " ", 
      SuperscriptBox["q", "125"]}]}], ",", 
    RowBox[{
     RowBox[{"2", " ", 
      SuperscriptBox["q", "2"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "6"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "8"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "10"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "14"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "16"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "18"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "20"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "22"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "24"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "26"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "28"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "30"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "32"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "34"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "36"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "38"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "40"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "42"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "44"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "46"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "48"]}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "50"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "52"]}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "54"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "56"]}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "58"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "60"]}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["q", "62"]}], "-", 
     RowBox[{"8", " ", 
      SuperscriptBox["q", "64"]}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["q", "66"]}], "-", 
     RowBox[{"8", " ", 
      SuperscriptBox["q", "68"]}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["q", "70"]}], "-", 
     RowBox[{"10", " ", 
      SuperscriptBox["q", "72"]}], "+", 
     RowBox[{"10", " ", 
      SuperscriptBox["q", "74"]}], "-", 
     RowBox[{"8", " ", 
      SuperscriptBox["q", "76"]}], "+", 
     RowBox[{"10", " ", 
      SuperscriptBox["q", "78"]}], "-", 
     RowBox[{"12", " ", 
      SuperscriptBox["q", "80"]}], "+", 
     RowBox[{"12", " ", 
      SuperscriptBox["q", "82"]}], "-", 
     RowBox[{"10", " ", 
      SuperscriptBox["q", "84"]}], "+", 
     RowBox[{"12", " ", 
      SuperscriptBox["q", "86"]}], "-", 
     RowBox[{"14", " ", 
      SuperscriptBox["q", "88"]}], "+", 
     RowBox[{"14", " ", 
      SuperscriptBox["q", "90"]}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      SuperscriptBox["q", "2"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "3"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "4"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "5"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "6"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "7"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "8"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "9"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "10"]}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "11"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "12"]}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "13"]}], "-", 
     RowBox[{"8", " ", 
      SuperscriptBox["q", "14"]}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["q", "15"]}], "-", 
     RowBox[{"8", " ", 
      SuperscriptBox["q", "16"]}], "+", 
     RowBox[{"10", " ", 
      SuperscriptBox["q", "17"]}], "-", 
     RowBox[{"12", " ", 
      SuperscriptBox["q", "18"]}], "+", 
     RowBox[{"12", " ", 
      SuperscriptBox["q", "19"]}], "-", 
     RowBox[{"14", " ", 
      SuperscriptBox["q", "20"]}], "+", 
     RowBox[{"14", " ", 
      SuperscriptBox["q", "21"]}], "-", 
     RowBox[{"16", " ", 
      SuperscriptBox["q", "22"]}], "+", 
     RowBox[{"18", " ", 
      SuperscriptBox["q", "23"]}], "-", 
     RowBox[{"20", " ", 
      SuperscriptBox["q", "24"]}], "+", 
     RowBox[{"20", " ", 
      SuperscriptBox["q", "25"]}], "-", 
     RowBox[{"24", " ", 
      SuperscriptBox["q", "26"]}], "+", 
     RowBox[{"26", " ", 
      SuperscriptBox["q", "27"]}], "-", 
     RowBox[{"26", " ", 
      SuperscriptBox["q", "28"]}], "+", 
     RowBox[{"30", " ", 
      SuperscriptBox["q", "29"]}], "-", 
     RowBox[{"32", " ", 
      SuperscriptBox["q", "30"]}], "+", 
     RowBox[{"34", " ", 
      SuperscriptBox["q", "31"]}], "-", 
     RowBox[{"38", " ", 
      SuperscriptBox["q", "32"]}], "+", 
     RowBox[{"42", " ", 
      SuperscriptBox["q", "33"]}], "-", 
     RowBox[{"44", " ", 
      SuperscriptBox["q", "34"]}], "+", 
     RowBox[{"48", " ", 
      SuperscriptBox["q", "35"]}], "-", 
     RowBox[{"52", " ", 
      SuperscriptBox["q", "36"]}], "+", 
     RowBox[{"54", " ", 
      SuperscriptBox["q", "37"]}], "-", 
     RowBox[{"60", " ", 
      SuperscriptBox["q", "38"]}], "+", 
     RowBox[{"64", " ", 
      SuperscriptBox["q", "39"]}], "-", 
     RowBox[{"68", " ", 
      SuperscriptBox["q", "40"]}], "+", 
     RowBox[{"74", " ", 
      SuperscriptBox["q", "41"]}], "-", 
     RowBox[{"80", " ", 
      SuperscriptBox["q", "42"]}], "+", 
     RowBox[{"84", " ", 
      SuperscriptBox["q", "43"]}], "-", 
     RowBox[{"92", " ", 
      SuperscriptBox["q", "44"]}], "+", 
     RowBox[{"98", " ", 
      SuperscriptBox["q", "45"]}], "-", 
     RowBox[{"104", " ", 
      SuperscriptBox["q", "46"]}], "+", 
     RowBox[{"112", " ", 
      SuperscriptBox["q", "47"]}], "-", 
     RowBox[{"120", " ", 
      SuperscriptBox["q", "48"]}], "+", 
     RowBox[{"126", " ", 
      SuperscriptBox["q", "49"]}], "-", 
     RowBox[{"136", " ", 
      SuperscriptBox["q", "50"]}], "+", 
     RowBox[{"146", " ", 
      SuperscriptBox["q", "51"]}], "-", 
     RowBox[{"154", " ", 
      SuperscriptBox["q", "52"]}], "+", 
     RowBox[{"166", " ", 
      SuperscriptBox["q", "53"]}], "-", 
     RowBox[{"176", " ", 
      SuperscriptBox["q", "54"]}], "+", 
     RowBox[{"186", " ", 
      SuperscriptBox["q", "55"]}], "-", 
     RowBox[{"200", " ", 
      SuperscriptBox["q", "56"]}], "+", 
     RowBox[{"212", " ", 
      SuperscriptBox["q", "57"]}], "-", 
     RowBox[{"224", " ", 
      SuperscriptBox["q", "58"]}], "+", 
     RowBox[{"240", " ", 
      SuperscriptBox["q", "59"]}], "-", 
     RowBox[{"254", " ", 
      SuperscriptBox["q", "60"]}], "+", 
     RowBox[{"268", " ", 
      SuperscriptBox["q", "61"]}], "-", 
     RowBox[{"288", " ", 
      SuperscriptBox["q", "62"]}], "+", 
     RowBox[{"304", " ", 
      SuperscriptBox["q", "63"]}], "-", 
     RowBox[{"320", " ", 
      SuperscriptBox["q", "64"]}], "+", 
     RowBox[{"342", " ", 
      SuperscriptBox["q", "65"]}], "-", 
     RowBox[{"362", " ", 
      SuperscriptBox["q", "66"]}], "+", 
     RowBox[{"382", " ", 
      SuperscriptBox["q", "67"]}], "-", 
     RowBox[{"406", " ", 
      SuperscriptBox["q", "68"]}], "+", 
     RowBox[{"430", " ", 
      SuperscriptBox["q", "69"]}], "-", 
     RowBox[{"452", " ", 
      SuperscriptBox["q", "70"]}], "+", 
     RowBox[{"480", " ", 
      SuperscriptBox["q", "71"]}], "-", 
     RowBox[{"508", " ", 
      SuperscriptBox["q", "72"]}], "+", 
     RowBox[{"534", " ", 
      SuperscriptBox["q", "73"]}], "-", 
     RowBox[{"568", " ", 
      SuperscriptBox["q", "74"]}], "+", 
     RowBox[{"598", " ", 
      SuperscriptBox["q", "75"]}], "-", 
     RowBox[{"630", " ", 
      SuperscriptBox["q", "76"]}], "+", 
     RowBox[{"666", " ", 
      SuperscriptBox["q", "77"]}], "-", 
     RowBox[{"704", " ", 
      SuperscriptBox["q", "78"]}], "+", 
     RowBox[{"740", " ", 
      SuperscriptBox["q", "79"]}], "-", 
     RowBox[{"782", " ", 
      SuperscriptBox["q", "80"]}], "+", 
     RowBox[{"824", " ", 
      SuperscriptBox["q", "81"]}], "-", 
     RowBox[{"866", " ", 
      SuperscriptBox["q", "82"]}], "+", 
     RowBox[{"916", " ", 
      SuperscriptBox["q", "83"]}], "-", 
     RowBox[{"964", " ", 
      SuperscriptBox["q", "84"]}], "+", 
     RowBox[{"1012", " ", 
      SuperscriptBox["q", "85"]}], "-", 
     RowBox[{"1068", " ", 
      SuperscriptBox["q", "86"]}], "+", 
     RowBox[{"1124", " ", 
      SuperscriptBox["q", "87"]}], "-", 
     RowBox[{"1180", " ", 
      SuperscriptBox["q", "88"]}], "+", 
     RowBox[{"1244", " ", 
      SuperscriptBox["q", "89"]}], "-", 
     RowBox[{"1308", " ", 
      SuperscriptBox["q", "90"]}], "+", 
     RowBox[{"1372", " ", 
      SuperscriptBox["q", "91"]}], "-", 
     RowBox[{"1444", " ", 
      SuperscriptBox["q", "92"]}], "+", 
     RowBox[{"1518", " ", 
      SuperscriptBox["q", "93"]}], "-", 
     RowBox[{"1592", " ", 
      SuperscriptBox["q", "94"]}], "+", 
     RowBox[{"1674", " ", 
      SuperscriptBox["q", "95"]}], "-", 
     RowBox[{"1758", " ", 
      SuperscriptBox["q", "96"]}], "+", 
     RowBox[{"1842", " ", 
      SuperscriptBox["q", "97"]}], "-", 
     RowBox[{"1936", " ", 
      SuperscriptBox["q", "98"]}], "+", 
     RowBox[{"2032", " ", 
      SuperscriptBox["q", "99"]}], "-", 
     RowBox[{"2128", " ", 
      SuperscriptBox["q", "100"]}], "+", 
     RowBox[{"2236", " ", 
      SuperscriptBox["q", "101"]}], "-", 
     RowBox[{"2344", " ", 
      SuperscriptBox["q", "102"]}], "+", 
     RowBox[{"2454", " ", 
      SuperscriptBox["q", "103"]}], "-", 
     RowBox[{"2576", " ", 
      SuperscriptBox["q", "104"]}], "+", 
     RowBox[{"2698", " ", 
      SuperscriptBox["q", "105"]}], "-", 
     RowBox[{"2824", " ", 
      SuperscriptBox["q", "106"]}], "+", 
     RowBox[{"2962", " ", 
      SuperscriptBox["q", "107"]}], "-", 
     RowBox[{"3102", " ", 
      SuperscriptBox["q", "108"]}], "+", 
     RowBox[{"3244", " ", 
      SuperscriptBox["q", "109"]}], "-", 
     RowBox[{"3400", " ", 
      SuperscriptBox["q", "110"]}], "+", 
     RowBox[{"3558", " ", 
      SuperscriptBox["q", "111"]}], "-", 
     RowBox[{"3720", " ", 
      SuperscriptBox["q", "112"]}], "+", 
     RowBox[{"3896", " ", 
      SuperscriptBox["q", "113"]}], "-", 
     RowBox[{"4076", " ", 
      SuperscriptBox["q", "114"]}], "+", 
     RowBox[{"4258", " ", 
      SuperscriptBox["q", "115"]}], "-", 
     RowBox[{"4458", " ", 
      SuperscriptBox["q", "116"]}], "+", 
     RowBox[{"4660", " ", 
      SuperscriptBox["q", "117"]}], "-", 
     RowBox[{"4868", " ", 
      SuperscriptBox["q", "118"]}], "+", 
     RowBox[{"5092", " ", 
      SuperscriptBox["q", "119"]}], "-", 
     RowBox[{"5320", " ", 
      SuperscriptBox["q", "120"]}], "+", 
     RowBox[{"5556", " ", 
      SuperscriptBox["q", "121"]}], "-", 
     RowBox[{"5808", " ", 
      SuperscriptBox["q", "122"]}], "+", 
     RowBox[{"6066", " ", 
      SuperscriptBox["q", "123"]}], "-", 
     RowBox[{"6330", " ", 
      SuperscriptBox["q", "124"]}], "+", 
     RowBox[{"6614", " ", 
      SuperscriptBox["q", "125"]}]}]}], "}"}]}], "\n", 
 RowBox[{
  RowBox[{"Phi11", "[", "q_", "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"1", "-", 
     FractionBox[
      SuperscriptBox["q", "2"], "2"], "+", 
     FractionBox[
      SuperscriptBox["q", "4"], "2"], "-", 
     FractionBox[
      SuperscriptBox["q", "6"], "2"], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "8"]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["q", "10"]}], "+", 
     FractionBox[
      RowBox[{"7", " ", 
       SuperscriptBox["q", "12"]}], "2"], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "14"]}], "+", 
     FractionBox[
      RowBox[{"17", " ", 
       SuperscriptBox["q", "16"]}], "2"], "-", 
     FractionBox[
      RowBox[{"21", " ", 
       SuperscriptBox["q", "18"]}], "2"], "+", 
     FractionBox[
      RowBox[{"27", " ", 
       SuperscriptBox["q", "20"]}], "2"], "-", 
     FractionBox[
      RowBox[{"37", " ", 
       SuperscriptBox["q", "22"]}], "2"], "+", 
     RowBox[{"25", " ", 
      SuperscriptBox["q", "24"]}], "-", 
     RowBox[{"31", " ", 
      SuperscriptBox["q", "26"]}], "+", 
     RowBox[{"39", " ", 
      SuperscriptBox["q", "28"]}], "-", 
     FractionBox[
      RowBox[{"99", " ", 
       SuperscriptBox["q", "30"]}], "2"], "+", 
     RowBox[{"63", " ", 
      SuperscriptBox["q", "32"]}], "-", 
     RowBox[{"78", " ", 
      SuperscriptBox["q", "34"]}], "+", 
     FractionBox[
      RowBox[{"187", " ", 
       SuperscriptBox["q", "36"]}], "2"], "-", 
     FractionBox[
      RowBox[{"235", " ", 
       SuperscriptBox["q", "38"]}], "2"], "+", 
     RowBox[{"146", " ", 
      SuperscriptBox["q", "40"]}], "-", 
     RowBox[{"175", " ", 
      SuperscriptBox["q", "42"]}], "+", 
     RowBox[{"213", " ", 
      SuperscriptBox["q", "44"]}], "-", 
     RowBox[{"260", " ", 
      SuperscriptBox["q", "46"]}], "+", 
     FractionBox[
      RowBox[{"625", " ", 
       SuperscriptBox["q", "48"]}], "2"], "-", 
     RowBox[{"374", " ", 
      SuperscriptBox["q", "50"]}], "+", 
     FractionBox[
      RowBox[{"893", " ", 
       SuperscriptBox["q", "52"]}], "2"], "-", 
     FractionBox[
      RowBox[{"1067", " ", 
       SuperscriptBox["q", "54"]}], "2"], "+", 
     RowBox[{"638", " ", 
      SuperscriptBox["q", "56"]}], "-", 
     RowBox[{"754", " ", 
      SuperscriptBox["q", "58"]}], "+", 
     FractionBox[
      RowBox[{"1779", " ", 
       SuperscriptBox["q", "60"]}], "2"], "-", 
     RowBox[{"1055", " ", 
      SuperscriptBox["q", "62"]}], "+", 
     RowBox[{"1245", " ", 
      SuperscriptBox["q", "64"]}], "-", 
     FractionBox[
      RowBox[{"2913", " ", 
       SuperscriptBox["q", "66"]}], "2"], "+", 
     RowBox[{"1704", " ", 
      SuperscriptBox["q", "68"]}], "-", 
     RowBox[{"2000", " ", 
      SuperscriptBox["q", "70"]}], "+", 
     FractionBox[
      RowBox[{"4671", " ", 
       SuperscriptBox["q", "72"]}], "2"], "-", 
     RowBox[{"2716", " ", 
      SuperscriptBox["q", "74"]}], "+", 
     RowBox[{"3157", " ", 
      SuperscriptBox["q", "76"]}], "-", 
     RowBox[{"3668", " ", 
      SuperscriptBox["q", "78"]}], "+", 
     RowBox[{"4255", " ", 
      SuperscriptBox["q", "80"]}], "-", 
     FractionBox[
      RowBox[{"9831", " ", 
       SuperscriptBox["q", "82"]}], "2"], "+", 
     RowBox[{"5669", " ", 
      SuperscriptBox["q", "84"]}], "-", 
     RowBox[{"6547", " ", 
      SuperscriptBox["q", "86"]}], "+", 
     RowBox[{"7544", " ", 
      SuperscriptBox["q", "88"]}], "-", 
     FractionBox[
      RowBox[{"17319", " ", 
       SuperscriptBox["q", "90"]}], "2"]}], ",", 
    RowBox[{
     RowBox[{"2", " ", "q"}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "2"]}], "+", 
     RowBox[{"9", " ", 
      SuperscriptBox["q", "3"]}], "-", 
     RowBox[{"16", " ", 
      SuperscriptBox["q", "4"]}], "+", 
     RowBox[{"28", " ", 
      SuperscriptBox["q", "5"]}], "-", 
     RowBox[{"48", " ", 
      SuperscriptBox["q", "6"]}], "+", 
     RowBox[{"76", " ", 
      SuperscriptBox["q", "7"]}], "-", 
     RowBox[{"120", " ", 
      SuperscriptBox["q", "8"]}], "+", 
     RowBox[{"185", " ", 
      SuperscriptBox["q", "9"]}], "-", 
     RowBox[{"278", " ", 
      SuperscriptBox["q", "10"]}], "+", 
     RowBox[{"412", " ", 
      SuperscriptBox["q", "11"]}], "-", 
     RowBox[{"600", " ", 
      SuperscriptBox["q", "12"]}], "+", 
     RowBox[{"862", " ", 
      SuperscriptBox["q", "13"]}], "-", 
     RowBox[{"1224", " ", 
      SuperscriptBox["q", "14"]}], "+", 
     RowBox[{"1720", " ", 
      SuperscriptBox["q", "15"]}], "-", 
     RowBox[{"2390", " ", 
      SuperscriptBox["q", "16"]}], "+", 
     RowBox[{"3292", " ", 
      SuperscriptBox["q", "17"]}], "-", 
     RowBox[{"4498", " ", 
      SuperscriptBox["q", "18"]}], "+", 
     RowBox[{"6094", " ", 
      SuperscriptBox["q", "19"]}], "-", 
     RowBox[{"8200", " ", 
      SuperscriptBox["q", "20"]}], "+", 
     RowBox[{"10960", " ", 
      SuperscriptBox["q", "21"]}], "-", 
     RowBox[{"14552", " ", 
      SuperscriptBox["q", "22"]}], "+", 
     RowBox[{"19214", " ", 
      SuperscriptBox["q", "23"]}], "-", 
     RowBox[{"25230", " ", 
      SuperscriptBox["q", "24"]}], "+", 
     RowBox[{"32952", " ", 
      SuperscriptBox["q", "25"]}], "-", 
     RowBox[{"42832", " ", 
      SuperscriptBox["q", "26"]}], "+", 
     RowBox[{"55414", " ", 
      SuperscriptBox["q", "27"]}], "-", 
     RowBox[{"71376", " ", 
      SuperscriptBox["q", "28"]}], "+", 
     RowBox[{"91556", " ", 
      SuperscriptBox["q", "29"]}], "-", 
     RowBox[{"116976", " ", 
      SuperscriptBox["q", "30"]}], "+", 
     RowBox[{"148884", " ", 
      SuperscriptBox["q", "31"]}], "-", 
     RowBox[{"188816", " ", 
      SuperscriptBox["q", "32"]}], "+", 
     RowBox[{"238638", " ", 
      SuperscriptBox["q", "33"]}], "-", 
     RowBox[{"300602", " ", 
      SuperscriptBox["q", "34"]}], "+", 
     RowBox[{"377468", " ", 
      SuperscriptBox["q", "35"]}], "-", 
     RowBox[{"472552", " ", 
      SuperscriptBox["q", "36"]}], "+", 
     RowBox[{"589856", " ", 
      SuperscriptBox["q", "37"]}], "-", 
     RowBox[{"734232", " ", 
      SuperscriptBox["q", "38"]}], "+", 
     RowBox[{"911484", " ", 
      SuperscriptBox["q", "39"]}], "-", 
     RowBox[{"1128582", " ", 
      SuperscriptBox["q", "40"]}], "+", 
     RowBox[{"1393903", " ", 
      SuperscriptBox["q", "41"]}], "-", 
     RowBox[{"1717442", " ", 
      SuperscriptBox["q", "42"]}], "+", 
     RowBox[{"2111136", " ", 
      SuperscriptBox["q", "43"]}], "-", 
     RowBox[{"2589240", " ", 
      SuperscriptBox["q", "44"]}], "+", 
     RowBox[{"3168696", " ", 
      SuperscriptBox["q", "45"]}]}], ",", 
    RowBox[{
     FractionBox["1", "2"], "+", 
     FractionBox[
      SuperscriptBox["q", "2"], "2"], "-", 
     FractionBox[
      RowBox[{"3", " ", 
       SuperscriptBox["q", "4"]}], "2"], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["q", "6"]}], "-", 
     FractionBox[
      RowBox[{"7", " ", 
       SuperscriptBox["q", "8"]}], "2"], "+", 
     RowBox[{"5", " ", 
      SuperscriptBox["q", "10"]}], "-", 
     FractionBox[
      RowBox[{"17", " ", 
       SuperscriptBox["q", "12"]}], "2"], "+", 
     FractionBox[
      RowBox[{"23", " ", 
       SuperscriptBox["q", "14"]}], "2"], "-", 
     RowBox[{"14", " ", 
      SuperscriptBox["q", "16"]}], "+", 
     FractionBox[
      RowBox[{"37", " ", 
       SuperscriptBox["q", "18"]}], "2"], "-", 
     FractionBox[
      RowBox[{"53", " ", 
       SuperscriptBox["q", "20"]}], "2"], "+", 
     RowBox[{"35", " ", 
      SuperscriptBox["q", "22"]}], "-", 
     RowBox[{"43", " ", 
      SuperscriptBox["q", "24"]}], "+", 
     RowBox[{"55", " ", 
      SuperscriptBox["q", "26"]}], "-", 
     FractionBox[
      RowBox[{"143", " ", 
       SuperscriptBox["q", "28"]}], "2"], "+", 
     FractionBox[
      RowBox[{"183", " ", 
       SuperscriptBox["q", "30"]}], "2"], "-", 
     RowBox[{"112", " ", 
      SuperscriptBox["q", "32"]}], "+", 
     FractionBox[
      RowBox[{"273", " ", 
       SuperscriptBox["q", "34"]}], "2"], "-", 
     RowBox[{"174", " ", 
      SuperscriptBox["q", "36"]}], "+", 
     RowBox[{"216", " ", 
      SuperscriptBox["q", "38"]}], "-", 
     FractionBox[
      RowBox[{"517", " ", 
       SuperscriptBox["q", "40"]}], "2"], "+", 
     RowBox[{"315", " ", 
      SuperscriptBox["q", "42"]}], "-", 
     RowBox[{"388", " ", 
      SuperscriptBox["q", "44"]}], "+", 
     FractionBox[
      RowBox[{"939", " ", 
       SuperscriptBox["q", "46"]}], "2"], "-", 
     FractionBox[
      RowBox[{"1121", " ", 
       SuperscriptBox["q", "48"]}], "2"], "+", 
     RowBox[{"671", " ", 
      SuperscriptBox["q", "50"]}], "-", 
     RowBox[{"810", " ", 
      SuperscriptBox["q", "52"]}], "+", 
     FractionBox[
      RowBox[{"1941", " ", 
       SuperscriptBox["q", "54"]}], "2"], "-", 
     FractionBox[
      RowBox[{"2291", " ", 
       SuperscriptBox["q", "56"]}], "2"], "+", 
     RowBox[{"1356", " ", 
      SuperscriptBox["q", "58"]}], "-", 
     RowBox[{"1615", " ", 
      SuperscriptBox["q", "60"]}], "+", 
     RowBox[{"1910", " ", 
      SuperscriptBox["q", "62"]}], "-", 
     RowBox[{"2237", " ", 
      SuperscriptBox["q", "64"]}], "+", 
     RowBox[{"2623", " ", 
      SuperscriptBox["q", "66"]}], "-", 
     FractionBox[
      RowBox[{"6179", " ", 
       SuperscriptBox["q", "68"]}], "2"], "+", 
     RowBox[{"3618", " ", 
      SuperscriptBox["q", "70"]}], "-", 
     RowBox[{"4209", " ", 
      SuperscriptBox["q", "72"]}], "+", 
     RowBox[{"4900", " ", 
      SuperscriptBox["q", "74"]}], "-", 
     FractionBox[
      RowBox[{"11427", " ", 
       SuperscriptBox["q", "76"]}], "2"], "+", 
     RowBox[{"6640", " ", 
      SuperscriptBox["q", "78"]}], "-", 
     RowBox[{"7676", " ", 
      SuperscriptBox["q", "80"]}], "+", 
     RowBox[{"8869", " ", 
      SuperscriptBox["q", "82"]}], "-", 
     RowBox[{"10268", " ", 
      SuperscriptBox["q", "84"]}], "+", 
     FractionBox[
      RowBox[{"23703", " ", 
       SuperscriptBox["q", "86"]}], "2"], "-", 
     RowBox[{"13617", " ", 
      SuperscriptBox["q", "88"]}], "+", 
     RowBox[{"15649", " ", 
      SuperscriptBox["q", "90"]}]}], ",", 
    RowBox[{
     RowBox[{"2", " ", "q"}], "-", 
     RowBox[{"5", " ", 
      SuperscriptBox["q", "2"]}], "+", 
     RowBox[{"10", " ", 
      SuperscriptBox["q", "3"]}], "-", 
     RowBox[{"18", " ", 
      SuperscriptBox["q", "4"]}], "+", 
     RowBox[{"32", " ", 
      SuperscriptBox["q", "5"]}], "-", 
     RowBox[{"54", " ", 
      SuperscriptBox["q", "6"]}], "+", 
     RowBox[{"88", " ", 
      SuperscriptBox["q", "7"]}], "-", 
     RowBox[{"140", " ", 
      SuperscriptBox["q", "8"]}], "+", 
     RowBox[{"216", " ", 
      SuperscriptBox["q", "9"]}], "-", 
     RowBox[{"326", " ", 
      SuperscriptBox["q", "10"]}], "+", 
     RowBox[{"486", " ", 
      SuperscriptBox["q", "11"]}], "-", 
     RowBox[{"711", " ", 
      SuperscriptBox["q", "12"]}], "+", 
     RowBox[{"1024", " ", 
      SuperscriptBox["q", "13"]}], "-", 
     RowBox[{"1460", " ", 
      SuperscriptBox["q", "14"]}], "+", 
     RowBox[{"2056", " ", 
      SuperscriptBox["q", "15"]}], "-", 
     RowBox[{"2864", " ", 
      SuperscriptBox["q", "16"]}], "+", 
     RowBox[{"3956", " ", 
      SuperscriptBox["q", "17"]}], "-", 
     RowBox[{"5416", " ", 
      SuperscriptBox["q", "18"]}], "+", 
     RowBox[{"7352", " ", 
      SuperscriptBox["q", "19"]}], "-", 
     RowBox[{"9912", " ", 
      SuperscriptBox["q", "20"]}], "+", 
     RowBox[{"13272", " ", 
      SuperscriptBox["q", "21"]}], "-", 
     RowBox[{"17652", " ", 
      SuperscriptBox["q", "22"]}], "+", 
     RowBox[{"23344", " ", 
      SuperscriptBox["q", "23"]}], "-", 
     RowBox[{"30696", " ", 
      SuperscriptBox["q", "24"]}], "+", 
     RowBox[{"40146", " ", 
      SuperscriptBox["q", "25"]}], "-", 
     RowBox[{"52252", " ", 
      SuperscriptBox["q", "26"]}], "+", 
     RowBox[{"67686", " ", 
      SuperscriptBox["q", "27"]}], "-", 
     RowBox[{"87284", " ", 
      SuperscriptBox["q", "28"]}], "+", 
     RowBox[{"112088", " ", 
      SuperscriptBox["q", "29"]}], "-", 
     RowBox[{"143360", " ", 
      SuperscriptBox["q", "30"]}], "+", 
     RowBox[{"182648", " ", 
      SuperscriptBox["q", "31"]}], "-", 
     RowBox[{"231864", " ", 
      SuperscriptBox["q", "32"]}], "+", 
     RowBox[{"293314", " ", 
      SuperscriptBox["q", "33"]}], "-", 
     RowBox[{"369800", " ", 
      SuperscriptBox["q", "34"]}], "+", 
     RowBox[{"464756", " ", 
      SuperscriptBox["q", "35"]}], "-", 
     RowBox[{"582303", " ", 
      SuperscriptBox["q", "36"]}], "+", 
     RowBox[{"727420", " ", 
      SuperscriptBox["q", "37"]}], "-", 
     RowBox[{"906150", " ", 
      SuperscriptBox["q", "38"]}], "+", 
     RowBox[{"1125720", " ", 
      SuperscriptBox["q", "39"]}], "-", 
     RowBox[{"1394814", " ", 
      SuperscriptBox["q", "40"]}], "+", 
     RowBox[{"1723888", " ", 
      SuperscriptBox["q", "41"]}], "-", 
     RowBox[{"2125406", " ", 
      SuperscriptBox["q", "42"]}], "+", 
     RowBox[{"2614256", " ", 
      SuperscriptBox["q", "43"]}], "-", 
     RowBox[{"3208252", " ", 
      SuperscriptBox["q", "44"]}], "+", 
     RowBox[{"3928548", " ", 
      SuperscriptBox["q", "45"]}]}], ",", 
    RowBox[{
     SuperscriptBox["q", "2"], "-", 
     FractionBox[
      SuperscriptBox["q", "4"], "2"], "+", 
     FractionBox[
      SuperscriptBox["q", "6"], "2"], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "8"]}], "+", 
     FractionBox[
      RowBox[{"5", " ", 
       SuperscriptBox["q", "10"]}], "2"], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "12"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["q", "14"]}], "-", 
     RowBox[{"5", " ", 
      SuperscriptBox["q", "16"]}], "+", 
     FractionBox[
      RowBox[{"15", " ", 
       SuperscriptBox["q", "18"]}], "2"], "-", 
     FractionBox[
      RowBox[{"15", " ", 
       SuperscriptBox["q", "20"]}], "2"], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["q", "22"]}], "-", 
     RowBox[{"14", " ", 
      SuperscriptBox["q", "24"]}], "+", 
     RowBox[{"18", " ", 
      SuperscriptBox["q", "26"]}], "-", 
     RowBox[{"19", " ", 
      SuperscriptBox["q", "28"]}], "+", 
     RowBox[{"24", " ", 
      SuperscriptBox["q", "30"]}], "-", 
     FractionBox[
      RowBox[{"67", " ", 
       SuperscriptBox["q", "32"]}], "2"], "+", 
     RowBox[{"42", " ", 
      SuperscriptBox["q", "34"]}], "-", 
     FractionBox[
      RowBox[{"95", " ", 
       SuperscriptBox["q", "36"]}], "2"], "+", 
     FractionBox[
      RowBox[{"113", " ", 
       SuperscriptBox["q", "38"]}], "2"], "-", 
     FractionBox[
      RowBox[{"147", " ", 
       SuperscriptBox["q", "40"]}], "2"], "+", 
     RowBox[{"93", " ", 
      SuperscriptBox["q", "42"]}], "-", 
     FractionBox[
      RowBox[{"211", " ", 
       SuperscriptBox["q", "44"]}], "2"], "+", 
     FractionBox[
      RowBox[{"249", " ", 
       SuperscriptBox["q", "46"]}], "2"], "-", 
     RowBox[{"160", " ", 
      SuperscriptBox["q", "48"]}], "+", 
     FractionBox[
      RowBox[{"387", " ", 
       SuperscriptBox["q", "50"]}], "2"], "-", 
     FractionBox[
      RowBox[{"443", " ", 
       SuperscriptBox["q", "52"]}], "2"], "+", 
     FractionBox[
      RowBox[{"523", " ", 
       SuperscriptBox["q", "54"]}], "2"], "-", 
     FractionBox[
      RowBox[{"643", " ", 
       SuperscriptBox["q", "56"]}], "2"], "+", 
     RowBox[{"385", " ", 
      SuperscriptBox["q", "58"]}], "-", 
     RowBox[{"444", " ", 
      SuperscriptBox["q", "60"]}], "+", 
     FractionBox[
      RowBox[{"1039", " ", 
       SuperscriptBox["q", "62"]}], "2"], "-", 
     FractionBox[
      RowBox[{"1251", " ", 
       SuperscriptBox["q", "64"]}], "2"], "+", 
     FractionBox[
      RowBox[{"1483", " ", 
       SuperscriptBox["q", "66"]}], "2"], "-", 
     RowBox[{"851", " ", 
      SuperscriptBox["q", "68"]}], "+", 
     FractionBox[
      RowBox[{"1975", " ", 
       SuperscriptBox["q", "70"]}], "2"], "-", 
     FractionBox[
      RowBox[{"2351", " ", 
       SuperscriptBox["q", "72"]}], "2"], "+", 
     RowBox[{"1377", " ", 
      SuperscriptBox["q", "74"]}], "-", 
     RowBox[{"1576", " ", 
      SuperscriptBox["q", "76"]}], "+", 
     RowBox[{"1825", " ", 
      SuperscriptBox["q", "78"]}], "-", 
     RowBox[{"2140", " ", 
      SuperscriptBox["q", "80"]}], "+", 
     FractionBox[
      RowBox[{"4967", " ", 
       SuperscriptBox["q", "82"]}], "2"], "-", 
     RowBox[{"2843", " ", 
      SuperscriptBox["q", "84"]}], "+", 
     FractionBox[
      RowBox[{"6529", " ", 
       SuperscriptBox["q", "86"]}], "2"], "-", 
     RowBox[{"3792", " ", 
      SuperscriptBox["q", "88"]}], "+", 
     RowBox[{"4378", " ", 
      SuperscriptBox["q", "90"]}]}], ",", 
    RowBox[{"q", "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "2"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "3"]}], "-", 
     RowBox[{"8", " ", 
      SuperscriptBox["q", "4"]}], "+", 
     RowBox[{"14", " ", 
      SuperscriptBox["q", "5"]}], "-", 
     RowBox[{"24", " ", 
      SuperscriptBox["q", "6"]}], "+", 
     RowBox[{"40", " ", 
      SuperscriptBox["q", "7"]}], "-", 
     RowBox[{"62", " ", 
      SuperscriptBox["q", "8"]}], "+", 
     RowBox[{"98", " ", 
      SuperscriptBox["q", "9"]}], "-", 
     RowBox[{"150", " ", 
      SuperscriptBox["q", "10"]}], "+", 
     RowBox[{"222", " ", 
      SuperscriptBox["q", "11"]}], "-", 
     RowBox[{"328", " ", 
      SuperscriptBox["q", "12"]}], "+", 
     RowBox[{"476", " ", 
      SuperscriptBox["q", "13"]}], "-", 
     RowBox[{"680", " ", 
      SuperscriptBox["q", "14"]}], "+", 
     RowBox[{"964", " ", 
      SuperscriptBox["q", "15"]}], "-", 
     RowBox[{"1350", " ", 
      SuperscriptBox["q", "16"]}], "+", 
     RowBox[{"1868", " ", 
      SuperscriptBox["q", "17"]}], "-", 
     RowBox[{"2568", " ", 
      SuperscriptBox["q", "18"]}], "+", 
     RowBox[{"3501", " ", 
      SuperscriptBox["q", "19"]}], "-", 
     RowBox[{"4732", " ", 
      SuperscriptBox["q", "20"]}], "+", 
     RowBox[{"6356", " ", 
      SuperscriptBox["q", "21"]}], "-", 
     RowBox[{"8480", " ", 
      SuperscriptBox["q", "22"]}], "+", 
     RowBox[{"11238", " ", 
      SuperscriptBox["q", "23"]}], "-", 
     RowBox[{"14816", " ", 
      SuperscriptBox["q", "24"]}], "+", 
     RowBox[{"19428", " ", 
      SuperscriptBox["q", "25"]}], "-", 
     RowBox[{"25334", " ", 
      SuperscriptBox["q", "26"]}], "+", 
     RowBox[{"32889", " ", 
      SuperscriptBox["q", "27"]}], "-", 
     RowBox[{"42500", " ", 
      SuperscriptBox["q", "28"]}], "+", 
     RowBox[{"54672", " ", 
      SuperscriptBox["q", "29"]}], "-", 
     RowBox[{"70056", " ", 
      SuperscriptBox["q", "30"]}], "+", 
     RowBox[{"89412", " ", 
      SuperscriptBox["q", "31"]}], "-", 
     RowBox[{"113680", " ", 
      SuperscriptBox["q", "32"]}], "+", 
     RowBox[{"144036", " ", 
      SuperscriptBox["q", "33"]}], "-", 
     RowBox[{"181876", " ", 
      SuperscriptBox["q", "34"]}], "+", 
     RowBox[{"228894", " ", 
      SuperscriptBox["q", "35"]}], "-", 
     RowBox[{"287184", " ", 
      SuperscriptBox["q", "36"]}], "+", 
     RowBox[{"359238", " ", 
      SuperscriptBox["q", "37"]}], "-", 
     RowBox[{"448056", " ", 
      SuperscriptBox["q", "38"]}], "+", 
     RowBox[{"557312", " ", 
      SuperscriptBox["q", "39"]}], "-", 
     RowBox[{"691362", " ", 
      SuperscriptBox["q", "40"]}], "+", 
     RowBox[{"855424", " ", 
      SuperscriptBox["q", "41"]}], "-", 
     RowBox[{"1055828", " ", 
      SuperscriptBox["q", "42"]}], "+", 
     RowBox[{"1300062", " ", 
      SuperscriptBox["q", "43"]}], "-", 
     RowBox[{"1597068", " ", 
      SuperscriptBox["q", "44"]}], "+", 
     RowBox[{"1957580", " ", 
      SuperscriptBox["q", "45"]}]}], ",", 
    RowBox[{
     FractionBox[
      SuperscriptBox["q", "2"], "2"], "-", 
     FractionBox[
      SuperscriptBox["q", "4"], "2"], "+", 
     FractionBox[
      RowBox[{"3", " ", 
       SuperscriptBox["q", "6"]}], "2"], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["q", "8"]}], "+", 
     FractionBox[
      RowBox[{"7", " ", 
       SuperscriptBox["q", "10"]}], "2"], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "12"]}], "+", 
     RowBox[{"7", " ", 
      SuperscriptBox["q", "14"]}], "-", 
     RowBox[{"11", " ", 
      SuperscriptBox["q", "16"]}], "+", 
     FractionBox[
      RowBox[{"27", " ", 
       SuperscriptBox["q", "18"]}], "2"], "-", 
     FractionBox[
      RowBox[{"33", " ", 
       SuperscriptBox["q", "20"]}], "2"], "+", 
     FractionBox[
      RowBox[{"47", " ", 
       SuperscriptBox["q", "22"]}], "2"], "-", 
     FractionBox[
      RowBox[{"63", " ", 
       SuperscriptBox["q", "24"]}], "2"], "+", 
     FractionBox[
      RowBox[{"75", " ", 
       SuperscriptBox["q", "26"]}], "2"], "-", 
     RowBox[{"47", " ", 
      SuperscriptBox["q", "28"]}], "+", 
     FractionBox[
      RowBox[{"125", " ", 
       SuperscriptBox["q", "30"]}], "2"], "-", 
     RowBox[{"80", " ", 
      SuperscriptBox["q", "32"]}], "+", 
     FractionBox[
      RowBox[{"193", " ", 
       SuperscriptBox["q", "34"]}], "2"], "-", 
     RowBox[{"117", " ", 
      SuperscriptBox["q", "36"]}], "+", 
     RowBox[{"149", " ", 
      SuperscriptBox["q", "38"]}], "-", 
     FractionBox[
      RowBox[{"371", " ", 
       SuperscriptBox["q", "40"]}], "2"], "+", 
     FractionBox[
      RowBox[{"441", " ", 
       SuperscriptBox["q", "42"]}], "2"], "-", 
     FractionBox[
      RowBox[{"531", " ", 
       SuperscriptBox["q", "44"]}], "2"], "+", 
     FractionBox[
      RowBox[{"657", " ", 
       SuperscriptBox["q", "46"]}], "2"], "-", 
     RowBox[{"400", " ", 
      SuperscriptBox["q", "48"]}], "+", 
     FractionBox[
      RowBox[{"947", " ", 
       SuperscriptBox["q", "50"]}], "2"], "-", 
     FractionBox[
      RowBox[{"1127", " ", 
       SuperscriptBox["q", "52"]}], "2"], "+", 
     RowBox[{"682", " ", 
      SuperscriptBox["q", "54"]}], "-", 
     FractionBox[
      RowBox[{"1633", " ", 
       SuperscriptBox["q", "56"]}], "2"], "+", 
     RowBox[{"960", " ", 
      SuperscriptBox["q", "58"]}], "-", 
     RowBox[{"1133", " ", 
      SuperscriptBox["q", "60"]}], "+", 
     FractionBox[
      RowBox[{"2701", " ", 
       SuperscriptBox["q", "62"]}], "2"], "-", 
     FractionBox[
      RowBox[{"3197", " ", 
       SuperscriptBox["q", "64"]}], "2"], "+", 
     RowBox[{"1865", " ", 
      SuperscriptBox["q", "66"]}], "-", 
     FractionBox[
      RowBox[{"4363", " ", 
       SuperscriptBox["q", "68"]}], "2"], "+", 
     FractionBox[
      RowBox[{"5145", " ", 
       SuperscriptBox["q", "70"]}], "2"], "-", 
     RowBox[{"3011", " ", 
      SuperscriptBox["q", "72"]}], "+", 
     FractionBox[
      RowBox[{"6985", " ", 
       SuperscriptBox["q", "74"]}], "2"], "-", 
     RowBox[{"4058", " ", 
      SuperscriptBox["q", "76"]}], "+", 
     RowBox[{"4735", " ", 
      SuperscriptBox["q", "78"]}], "-", 
     RowBox[{"5502", " ", 
      SuperscriptBox["q", "80"]}], "+", 
     RowBox[{"6345", " ", 
      SuperscriptBox["q", "82"]}], "-", 
     RowBox[{"7322", " ", 
      SuperscriptBox["q", "84"]}], "+", 
     RowBox[{"8478", " ", 
      SuperscriptBox["q", "86"]}], "-", 
     RowBox[{"9781", " ", 
      SuperscriptBox["q", "88"]}], "+", 
     FractionBox[
      RowBox[{"22441", " ", 
       SuperscriptBox["q", "90"]}], "2"]}], ",", 
    RowBox[{
     RowBox[{"2", " ", 
      SuperscriptBox["q", "4"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "5"]}], "+", 
     RowBox[{"7", " ", 
      SuperscriptBox["q", "6"]}], "-", 
     RowBox[{"14", " ", 
      SuperscriptBox["q", "7"]}], "+", 
     RowBox[{"23", " ", 
      SuperscriptBox["q", "8"]}], "-", 
     RowBox[{"36", " ", 
      SuperscriptBox["q", "9"]}], "+", 
     RowBox[{"58", " ", 
      SuperscriptBox["q", "10"]}], "-", 
     RowBox[{"88", " ", 
      SuperscriptBox["q", "11"]}], "+", 
     RowBox[{"130", " ", 
      SuperscriptBox["q", "12"]}], "-", 
     RowBox[{"194", " ", 
      SuperscriptBox["q", "13"]}], "+", 
     RowBox[{"280", " ", 
      SuperscriptBox["q", "14"]}], "-", 
     RowBox[{"398", " ", 
      SuperscriptBox["q", "15"]}], "+", 
     RowBox[{"566", " ", 
      SuperscriptBox["q", "16"]}], "-", 
     RowBox[{"788", " ", 
      SuperscriptBox["q", "17"]}], "+", 
     RowBox[{"1088", " ", 
      SuperscriptBox["q", "18"]}], "-", 
     RowBox[{"1496", " ", 
      SuperscriptBox["q", "19"]}], "+", 
     RowBox[{"2032", " ", 
      SuperscriptBox["q", "20"]}], "-", 
     RowBox[{"2740", " ", 
      SuperscriptBox["q", "21"]}], "+", 
     RowBox[{"3676", " ", 
      SuperscriptBox["q", "22"]}], "-", 
     RowBox[{"4892", " ", 
      SuperscriptBox["q", "23"]}], "+", 
     RowBox[{"6470", " ", 
      SuperscriptBox["q", "24"]}], "-", 
     RowBox[{"8520", " ", 
      SuperscriptBox["q", "25"]}], "+", 
     RowBox[{"11148", " ", 
      SuperscriptBox["q", "26"]}], "-", 
     RowBox[{"14512", " ", 
      SuperscriptBox["q", "27"]}], "+", 
     RowBox[{"18816", " ", 
      SuperscriptBox["q", "28"]}], "-", 
     RowBox[{"24272", " ", 
      SuperscriptBox["q", "29"]}], "+", 
     RowBox[{"31178", " ", 
      SuperscriptBox["q", "30"]}], "-", 
     RowBox[{"39902", " ", 
      SuperscriptBox["q", "31"]}], "+", 
     RowBox[{"50852", " ", 
      SuperscriptBox["q", "32"]}], "-", 
     RowBox[{"64572", " ", 
      SuperscriptBox["q", "33"]}], "+", 
     RowBox[{"81724", " ", 
      SuperscriptBox["q", "34"]}], "-", 
     RowBox[{"103064", " ", 
      SuperscriptBox["q", "35"]}], "+", 
     RowBox[{"129560", " ", 
      SuperscriptBox["q", "36"]}], "-", 
     RowBox[{"162388", " ", 
      SuperscriptBox["q", "37"]}], "+", 
     RowBox[{"202908", " ", 
      SuperscriptBox["q", "38"]}], "-", 
     RowBox[{"252820", " ", 
      SuperscriptBox["q", "39"]}], "+", 
     RowBox[{"314178", " ", 
      SuperscriptBox["q", "40"]}], "-", 
     RowBox[{"389368", " ", 
      SuperscriptBox["q", "41"]}], "+", 
     RowBox[{"481330", " ", 
      SuperscriptBox["q", "42"]}], "-", 
     RowBox[{"593592", " ", 
      SuperscriptBox["q", "43"]}], "+", 
     RowBox[{"730270", " ", 
      SuperscriptBox["q", "44"]}], "-", 
     RowBox[{"896370", " ", 
      SuperscriptBox["q", "45"]}]}], ",", 
    RowBox[{
     FractionBox[
      SuperscriptBox["q", "2"], "2"], "-", 
     FractionBox[
      RowBox[{"3", " ", 
       SuperscriptBox["q", "4"]}], "2"], "+", 
     FractionBox[
      RowBox[{"5", " ", 
       SuperscriptBox["q", "6"]}], "2"], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["q", "8"]}], "+", 
     FractionBox[
      RowBox[{"9", " ", 
       SuperscriptBox["q", "10"]}], "2"], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "12"]}], "+", 
     FractionBox[
      RowBox[{"17", " ", 
       SuperscriptBox["q", "14"]}], "2"], "-", 
     FractionBox[
      RowBox[{"25", " ", 
       SuperscriptBox["q", "16"]}], "2"], "+", 
     FractionBox[
      RowBox[{"29", " ", 
       SuperscriptBox["q", "18"]}], "2"], "-", 
     RowBox[{"19", " ", 
      SuperscriptBox["q", "20"]}], "+", 
     FractionBox[
      RowBox[{"55", " ", 
       SuperscriptBox["q", "22"]}], "2"], "-", 
     FractionBox[
      RowBox[{"69", " ", 
       SuperscriptBox["q", "24"]}], "2"], "+", 
     FractionBox[
      RowBox[{"85", " ", 
       SuperscriptBox["q", "26"]}], "2"], "-", 
     FractionBox[
      RowBox[{"109", " ", 
       SuperscriptBox["q", "28"]}], "2"], "+", 
     FractionBox[
      RowBox[{"141", " ", 
       SuperscriptBox["q", "30"]}], "2"], "-", 
     FractionBox[
      RowBox[{"177", " ", 
       SuperscriptBox["q", "32"]}], "2"], "+", 
     FractionBox[
      RowBox[{"217", " ", 
       SuperscriptBox["q", "34"]}], "2"], "-", 
     FractionBox[
      RowBox[{"267", " ", 
       SuperscriptBox["q", "36"]}], "2"], "+", 
     RowBox[{"167", " ", 
      SuperscriptBox["q", "38"]}], "-", 
     FractionBox[
      RowBox[{"415", " ", 
       SuperscriptBox["q", "40"]}], "2"], "+", 
     RowBox[{"249", " ", 
      SuperscriptBox["q", "42"]}], "-", 
     RowBox[{"302", " ", 
      SuperscriptBox["q", "44"]}], "+", 
     FractionBox[
      RowBox[{"743", " ", 
       SuperscriptBox["q", "46"]}], "2"], "-", 
     FractionBox[
      RowBox[{"897", " ", 
       SuperscriptBox["q", "48"]}], "2"], "+", 
     RowBox[{"535", " ", 
      SuperscriptBox["q", "50"]}], "-", 
     FractionBox[
      RowBox[{"1283", " ", 
       SuperscriptBox["q", "52"]}], "2"], "+", 
     RowBox[{"772", " ", 
      SuperscriptBox["q", "54"]}], "-", 
     FractionBox[
      RowBox[{"1841", " ", 
       SuperscriptBox["q", "56"]}], "2"], "+", 
     RowBox[{"1090", " ", 
      SuperscriptBox["q", "58"]}], "-", 
     FractionBox[
      RowBox[{"2579", " ", 
       SuperscriptBox["q", "60"]}], "2"], "+", 
     RowBox[{"1531", " ", 
      SuperscriptBox["q", "62"]}], "-", 
     FractionBox[
      RowBox[{"3623", " ", 
       SuperscriptBox["q", "64"]}], "2"], "+", 
     RowBox[{"2121", " ", 
      SuperscriptBox["q", "66"]}], "-", 
     FractionBox[
      RowBox[{"4973", " ", 
       SuperscriptBox["q", "68"]}], "2"], "+", 
     FractionBox[
      RowBox[{"5853", " ", 
       SuperscriptBox["q", "70"]}], "2"], "-", 
     FractionBox[
      RowBox[{"6845", " ", 
       SuperscriptBox["q", "72"]}], "2"], "+", 
     FractionBox[
      RowBox[{"7963", " ", 
       SuperscriptBox["q", "74"]}], "2"], "-", 
     FractionBox[
      RowBox[{"9273", " ", 
       SuperscriptBox["q", "76"]}], "2"], "+", 
     FractionBox[
      RowBox[{"10799", " ", 
       SuperscriptBox["q", "78"]}], "2"], "-", 
     FractionBox[
      RowBox[{"12539", " ", 
       SuperscriptBox["q", "80"]}], "2"], "+", 
     FractionBox[
      RowBox[{"14501", " ", 
       SuperscriptBox["q", "82"]}], "2"], "-", 
     FractionBox[
      RowBox[{"16755", " ", 
       SuperscriptBox["q", "84"]}], "2"], "+", 
     RowBox[{"9688", " ", 
      SuperscriptBox["q", "86"]}], "-", 
     RowBox[{"11177", " ", 
      SuperscriptBox["q", "88"]}], "+", 
     FractionBox[
      RowBox[{"25691", " ", 
       SuperscriptBox["q", "90"]}], "2"]}], ",", 
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["q", "3"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "4"]}], "-", 
     RowBox[{"8", " ", 
      SuperscriptBox["q", "5"]}], "+", 
     RowBox[{"16", " ", 
      SuperscriptBox["q", "6"]}], "-", 
     RowBox[{"30", " ", 
      SuperscriptBox["q", "7"]}], "+", 
     RowBox[{"50", " ", 
      SuperscriptBox["q", "8"]}], "-", 
     RowBox[{"82", " ", 
      SuperscriptBox["q", "9"]}], "+", 
     RowBox[{"132", " ", 
      SuperscriptBox["q", "10"]}], "-", 
     RowBox[{"204", " ", 
      SuperscriptBox["q", "11"]}], "+", 
     RowBox[{"308", " ", 
      SuperscriptBox["q", "12"]}], "-", 
     RowBox[{"460", " ", 
      SuperscriptBox["q", "13"]}], "+", 
     RowBox[{"672", " ", 
      SuperscriptBox["q", "14"]}], "-", 
     RowBox[{"968", " ", 
      SuperscriptBox["q", "15"]}], "+", 
     RowBox[{"1382", " ", 
      SuperscriptBox["q", "16"]}], "-", 
     RowBox[{"1943", " ", 
      SuperscriptBox["q", "17"]}], "+", 
     RowBox[{"2706", " ", 
      SuperscriptBox["q", "18"]}], "-", 
     RowBox[{"3738", " ", 
      SuperscriptBox["q", "19"]}], "+", 
     RowBox[{"5112", " ", 
      SuperscriptBox["q", "20"]}], "-", 
     RowBox[{"6938", " ", 
      SuperscriptBox["q", "21"]}], "+", 
     RowBox[{"9352", " ", 
      SuperscriptBox["q", "22"]}], "-", 
     RowBox[{"12512", " ", 
      SuperscriptBox["q", "23"]}], "+", 
     RowBox[{"16634", " ", 
      SuperscriptBox["q", "24"]}], "-", 
     RowBox[{"21992", " ", 
      SuperscriptBox["q", "25"]}], "+", 
     RowBox[{"28902", " ", 
      SuperscriptBox["q", "26"]}], "-", 
     RowBox[{"37784", " ", 
      SuperscriptBox["q", "27"]}], "+", 
     RowBox[{"49164", " ", 
      SuperscriptBox["q", "28"]}], "-", 
     RowBox[{"63656", " ", 
      SuperscriptBox["q", "29"]}], "+", 
     RowBox[{"82056", " ", 
      SuperscriptBox["q", "30"]}], "-", 
     RowBox[{"105346", " ", 
      SuperscriptBox["q", "31"]}], "+", 
     RowBox[{"134684", " ", 
      SuperscriptBox["q", "32"]}], "-", 
     RowBox[{"171539", " ", 
      SuperscriptBox["q", "33"]}], "+", 
     RowBox[{"217702", " ", 
      SuperscriptBox["q", "34"]}], "-", 
     RowBox[{"275306", " ", 
      SuperscriptBox["q", "35"]}], "+", 
     RowBox[{"347000", " ", 
      SuperscriptBox["q", "36"]}], "-", 
     RowBox[{"435990", " ", 
      SuperscriptBox["q", "37"]}], "+", 
     RowBox[{"546104", " ", 
      SuperscriptBox["q", "38"]}], "-", 
     RowBox[{"682026", " ", 
      SuperscriptBox["q", "39"]}], "+", 
     RowBox[{"849404", " ", 
      SuperscriptBox["q", "40"]}], "-", 
     RowBox[{"1054960", " ", 
      SuperscriptBox["q", "41"]}], "+", 
     RowBox[{"1306840", " ", 
      SuperscriptBox["q", "42"]}], "-", 
     RowBox[{"1614814", " ", 
      SuperscriptBox["q", "43"]}], "+", 
     RowBox[{"1990480", " ", 
      SuperscriptBox["q", "44"]}], "-", 
     RowBox[{"2447788", " ", 
      SuperscriptBox["q", "45"]}]}]}], "}"}]}], "\n", 
 RowBox[{
  RowBox[{"Phi13", "[", "q_", "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"2", " ", 
      SuperscriptBox["q", "2"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "4"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["q", "6"]}], "-", 
     RowBox[{"5", " ", 
      SuperscriptBox["q", "8"]}], "+", 
     RowBox[{"7", " ", 
      SuperscriptBox["q", "10"]}], "-", 
     RowBox[{"8", " ", 
      SuperscriptBox["q", "12"]}], "+", 
     RowBox[{"11", " ", 
      SuperscriptBox["q", "14"]}], "-", 
     RowBox[{"16", " ", 
      SuperscriptBox["q", "16"]}], "+", 
     RowBox[{"19", " ", 
      SuperscriptBox["q", "18"]}], "-", 
     RowBox[{"25", " ", 
      SuperscriptBox["q", "20"]}], "+", 
     RowBox[{"31", " ", 
      SuperscriptBox["q", "22"]}], "-", 
     RowBox[{"40", " ", 
      SuperscriptBox["q", "24"]}], "+", 
     RowBox[{"51", " ", 
      SuperscriptBox["q", "26"]}], "-", 
     RowBox[{"59", " ", 
      SuperscriptBox["q", "28"]}], "+", 
     RowBox[{"75", " ", 
      SuperscriptBox["q", "30"]}], "-", 
     RowBox[{"95", " ", 
      SuperscriptBox["q", "32"]}], "+", 
     RowBox[{"114", " ", 
      SuperscriptBox["q", "34"]}], "-", 
     RowBox[{"134", " ", 
      SuperscriptBox["q", "36"]}], "+", 
     RowBox[{"164", " ", 
      SuperscriptBox["q", "38"]}], "-", 
     RowBox[{"201", " ", 
      SuperscriptBox["q", "40"]}], "+", 
     RowBox[{"237", " ", 
      SuperscriptBox["q", "42"]}], "-", 
     RowBox[{"281", " ", 
      SuperscriptBox["q", "44"]}], "+", 
     RowBox[{"335", " ", 
      SuperscriptBox["q", "46"]}], "-", 
     RowBox[{"401", " ", 
      SuperscriptBox["q", "48"]}], "+", 
     RowBox[{"473", " ", 
      SuperscriptBox["q", "50"]}], "-", 
     RowBox[{"550", " ", 
      SuperscriptBox["q", "52"]}], "+", 
     RowBox[{"648", " ", 
      SuperscriptBox["q", "54"]}], "-", 
     RowBox[{"766", " ", 
      SuperscriptBox["q", "56"]}], "+", 
     RowBox[{"892", " ", 
      SuperscriptBox["q", "58"]}], "-", 
     RowBox[{"1032", " ", 
      SuperscriptBox["q", "60"]}], "+", 
     RowBox[{"1205", " ", 
      SuperscriptBox["q", "62"]}], "-", 
     RowBox[{"1406", " ", 
      SuperscriptBox["q", "64"]}], "+", 
     RowBox[{"1622", " ", 
      SuperscriptBox["q", "66"]}], "-", 
     RowBox[{"1869", " ", 
      SuperscriptBox["q", "68"]}], "+", 
     RowBox[{"2159", " ", 
      SuperscriptBox["q", "70"]}], "-", 
     RowBox[{"2495", " ", 
      SuperscriptBox["q", "72"]}], "+", 
     RowBox[{"2866", " ", 
      SuperscriptBox["q", "74"]}], "-", 
     RowBox[{"3275", " ", 
      SuperscriptBox["q", "76"]}], "+", 
     RowBox[{"3757", " ", 
      SuperscriptBox["q", "78"]}], "-", 
     RowBox[{"4314", " ", 
      SuperscriptBox["q", "80"]}]}], ",", 
    RowBox[{
     RowBox[{"2", " ", "q"}], "-", 
     RowBox[{"5", " ", 
      SuperscriptBox["q", "2"]}], "+", 
     RowBox[{"10", " ", 
      SuperscriptBox["q", "3"]}], "-", 
     RowBox[{"16", " ", 
      SuperscriptBox["q", "4"]}], "+", 
     RowBox[{"27", " ", 
      SuperscriptBox["q", "5"]}], "-", 
     RowBox[{"44", " ", 
      SuperscriptBox["q", "6"]}], "+", 
     RowBox[{"68", " ", 
      SuperscriptBox["q", "7"]}], "-", 
     RowBox[{"102", " ", 
      SuperscriptBox["q", "8"]}], "+", 
     RowBox[{"152", " ", 
      SuperscriptBox["q", "9"]}], "-", 
     RowBox[{"220", " ", 
      SuperscriptBox["q", "10"]}], "+", 
     RowBox[{"314", " ", 
      SuperscriptBox["q", "11"]}], "-", 
     RowBox[{"444", " ", 
      SuperscriptBox["q", "12"]}], "+", 
     RowBox[{"616", " ", 
      SuperscriptBox["q", "13"]}], "-", 
     RowBox[{"848", " ", 
      SuperscriptBox["q", "14"]}], "+", 
     RowBox[{"1156", " ", 
      SuperscriptBox["q", "15"]}], "-", 
     RowBox[{"1562", " ", 
      SuperscriptBox["q", "16"]}], "+", 
     RowBox[{"2092", " ", 
      SuperscriptBox["q", "17"]}], "-", 
     RowBox[{"2780", " ", 
      SuperscriptBox["q", "18"]}], "+", 
     RowBox[{"3668", " ", 
      SuperscriptBox["q", "19"]}], "-", 
     RowBox[{"4808", " ", 
      SuperscriptBox["q", "20"]}], "+", 
     RowBox[{"6268", " ", 
      SuperscriptBox["q", "21"]}], "-", 
     RowBox[{"8120", " ", 
      SuperscriptBox["q", "22"]}], "+", 
     RowBox[{"10464", " ", 
      SuperscriptBox["q", "23"]}], "-", 
     RowBox[{"13422", " ", 
      SuperscriptBox["q", "24"]}], "+", 
     RowBox[{"17129", " ", 
      SuperscriptBox["q", "25"]}], "-", 
     RowBox[{"21764", " ", 
      SuperscriptBox["q", "26"]}], "+", 
     RowBox[{"27542", " ", 
      SuperscriptBox["q", "27"]}], "-", 
     RowBox[{"34710", " ", 
      SuperscriptBox["q", "28"]}], "+", 
     RowBox[{"43578", " ", 
      SuperscriptBox["q", "29"]}], "-", 
     RowBox[{"54520", " ", 
      SuperscriptBox["q", "30"]}], "+", 
     RowBox[{"67972", " ", 
      SuperscriptBox["q", "31"]}], "-", 
     RowBox[{"84464", " ", 
      SuperscriptBox["q", "32"]}], "+", 
     RowBox[{"104634", " ", 
      SuperscriptBox["q", "33"]}], "-", 
     RowBox[{"129227", " ", 
      SuperscriptBox["q", "34"]}], "+", 
     RowBox[{"159142", " ", 
      SuperscriptBox["q", "35"]}], "-", 
     RowBox[{"195450", " ", 
      SuperscriptBox["q", "36"]}], "+", 
     RowBox[{"239400", " ", 
      SuperscriptBox["q", "37"]}], "-", 
     RowBox[{"292488", " ", 
      SuperscriptBox["q", "38"]}], "+", 
     RowBox[{"356480", " ", 
      SuperscriptBox["q", "39"]}], "-", 
     RowBox[{"433436", " ", 
      SuperscriptBox["q", "40"]}], "+", 
     RowBox[{"525812", " ", 
      SuperscriptBox["q", "41"]}], "-", 
     RowBox[{"636484", " ", 
      SuperscriptBox["q", "42"]}], "+", 
     RowBox[{"768802", " ", 
      SuperscriptBox["q", "43"]}], "-", 
     RowBox[{"926726", " ", 
      SuperscriptBox["q", "44"]}], "+", 
     RowBox[{"1114884", " ", 
      SuperscriptBox["q", "45"]}], "-", 
     RowBox[{"1338656", " ", 
      SuperscriptBox["q", "46"]}], "+", 
     RowBox[{"1604352", " ", 
      SuperscriptBox["q", "47"]}], "-", 
     RowBox[{"1919324", " ", 
      SuperscriptBox["q", "48"]}], "+", 
     RowBox[{"2292100", " ", 
      SuperscriptBox["q", "49"]}], "-", 
     RowBox[{"2732624", " ", 
      SuperscriptBox["q", "50"]}]}], ",", 
    RowBox[{"1", "-", 
     SuperscriptBox["q", "2"], "+", 
     SuperscriptBox["q", "4"], "+", 
     SuperscriptBox["q", "8"], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "10"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["q", "12"]}], "-", 
     SuperscriptBox["q", "14"], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "16"]}], "-", 
     RowBox[{"7", " ", 
      SuperscriptBox["q", "18"]}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["q", "20"]}], "-", 
     RowBox[{"7", " ", 
      SuperscriptBox["q", "22"]}], "+", 
     RowBox[{"10", " ", 
      SuperscriptBox["q", "24"]}], "-", 
     RowBox[{"17", " ", 
      SuperscriptBox["q", "26"]}], "+", 
     RowBox[{"19", " ", 
      SuperscriptBox["q", "28"]}], "-", 
     RowBox[{"19", " ", 
      SuperscriptBox["q", "30"]}], "+", 
     RowBox[{"24", " ", 
      SuperscriptBox["q", "32"]}], "-", 
     RowBox[{"36", " ", 
      SuperscriptBox["q", "34"]}], "+", 
     RowBox[{"41", " ", 
      SuperscriptBox["q", "36"]}], "-", 
     RowBox[{"42", " ", 
      SuperscriptBox["q", "38"]}], "+", 
     RowBox[{"57", " ", 
      SuperscriptBox["q", "40"]}], "-", 
     RowBox[{"74", " ", 
      SuperscriptBox["q", "42"]}], "+", 
     RowBox[{"82", " ", 
      SuperscriptBox["q", "44"]}], "-", 
     RowBox[{"91", " ", 
      SuperscriptBox["q", "46"]}], "+", 
     RowBox[{"111", " ", 
      SuperscriptBox["q", "48"]}], "-", 
     RowBox[{"141", " ", 
      SuperscriptBox["q", "50"]}], "+", 
     RowBox[{"164", " ", 
      SuperscriptBox["q", "52"]}], "-", 
     RowBox[{"178", " ", 
      SuperscriptBox["q", "54"]}], "+", 
     RowBox[{"214", " ", 
      SuperscriptBox["q", "56"]}], "-", 
     RowBox[{"267", " ", 
      SuperscriptBox["q", "58"]}], "+", 
     RowBox[{"302", " ", 
      SuperscriptBox["q", "60"]}], "-", 
     RowBox[{"335", " ", 
      SuperscriptBox["q", "62"]}], "+", 
     RowBox[{"398", " ", 
      SuperscriptBox["q", "64"]}], "-", 
     RowBox[{"478", " ", 
      SuperscriptBox["q", "66"]}], "+", 
     RowBox[{"544", " ", 
      SuperscriptBox["q", "68"]}], "-", 
     RowBox[{"609", " ", 
      SuperscriptBox["q", "70"]}], "+", 
     RowBox[{"711", " ", 
      SuperscriptBox["q", "72"]}], "-", 
     RowBox[{"838", " ", 
      SuperscriptBox["q", "74"]}], "+", 
     RowBox[{"953", " ", 
      SuperscriptBox["q", "76"]}], "-", 
     RowBox[{"1064", " ", 
      SuperscriptBox["q", "78"]}], "+", 
     RowBox[{"1228", " ", 
      SuperscriptBox["q", "80"]}], "-", 
     RowBox[{"1437", " ", 
      SuperscriptBox["q", "82"]}], "+", 
     RowBox[{"1622", " ", 
      SuperscriptBox["q", "84"]}], "-", 
     RowBox[{"1812", " ", 
      SuperscriptBox["q", "86"]}], "+", 
     RowBox[{"2082", " ", 
      SuperscriptBox["q", "88"]}], "-", 
     RowBox[{"2402", " ", 
      SuperscriptBox["q", "90"]}]}], ",", 
    RowBox[{
     RowBox[{"3", " ", "q"}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "2"]}], "+", 
     RowBox[{"12", " ", 
      SuperscriptBox["q", "3"]}], "-", 
     RowBox[{"22", " ", 
      SuperscriptBox["q", "4"]}], "+", 
     RowBox[{"36", " ", 
      SuperscriptBox["q", "5"]}], "-", 
     RowBox[{"60", " ", 
      SuperscriptBox["q", "6"]}], "+", 
     RowBox[{"92", " ", 
      SuperscriptBox["q", "7"]}], "-", 
     RowBox[{"139", " ", 
      SuperscriptBox["q", "8"]}], "+", 
     RowBox[{"208", " ", 
      SuperscriptBox["q", "9"]}], "-", 
     RowBox[{"302", " ", 
      SuperscriptBox["q", "10"]}], "+", 
     RowBox[{"434", " ", 
      SuperscriptBox["q", "11"]}], "-", 
     RowBox[{"614", " ", 
      SuperscriptBox["q", "12"]}], "+", 
     RowBox[{"856", " ", 
      SuperscriptBox["q", "13"]}], "-", 
     RowBox[{"1180", " ", 
      SuperscriptBox["q", "14"]}], "+", 
     RowBox[{"1614", " ", 
      SuperscriptBox["q", "15"]}], "-", 
     RowBox[{"2184", " ", 
      SuperscriptBox["q", "16"]}], "+", 
     RowBox[{"2928", " ", 
      SuperscriptBox["q", "17"]}], "-", 
     RowBox[{"3900", " ", 
      SuperscriptBox["q", "18"]}], "+", 
     RowBox[{"5154", " ", 
      SuperscriptBox["q", "19"]}], "-", 
     RowBox[{"6765", " ", 
      SuperscriptBox["q", "20"]}], "+", 
     RowBox[{"8832", " ", 
      SuperscriptBox["q", "21"]}], "-", 
     RowBox[{"11456", " ", 
      SuperscriptBox["q", "22"]}], "+", 
     RowBox[{"14780", " ", 
      SuperscriptBox["q", "23"]}], "-", 
     RowBox[{"18980", " ", 
      SuperscriptBox["q", "24"]}], "+", 
     RowBox[{"24248", " ", 
      SuperscriptBox["q", "25"]}], "-", 
     RowBox[{"30842", " ", 
      SuperscriptBox["q", "26"]}], "+", 
     RowBox[{"39066", " ", 
      SuperscriptBox["q", "27"]}], "-", 
     RowBox[{"49276", " ", 
      SuperscriptBox["q", "28"]}], "+", 
     RowBox[{"61920", " ", 
      SuperscriptBox["q", "29"]}], "-", 
     RowBox[{"77532", " ", 
      SuperscriptBox["q", "30"]}], "+", 
     RowBox[{"96736", " ", 
      SuperscriptBox["q", "31"]}], "-", 
     RowBox[{"120294", " ", 
      SuperscriptBox["q", "32"]}], "+", 
     RowBox[{"149128", " ", 
      SuperscriptBox["q", "33"]}], "-", 
     RowBox[{"184304", " ", 
      SuperscriptBox["q", "34"]}], "+", 
     RowBox[{"227116", " ", 
      SuperscriptBox["q", "35"]}], "-", 
     RowBox[{"279112", " ", 
      SuperscriptBox["q", "36"]}], "+", 
     RowBox[{"342076", " ", 
      SuperscriptBox["q", "37"]}], "-", 
     RowBox[{"418172", " ", 
      SuperscriptBox["q", "38"]}], "+", 
     RowBox[{"509950", " ", 
      SuperscriptBox["q", "39"]}], "-", 
     RowBox[{"620372", " ", 
      SuperscriptBox["q", "40"]}], "+", 
     RowBox[{"752977", " ", 
      SuperscriptBox["q", "41"]}], "-", 
     RowBox[{"911918", " ", 
      SuperscriptBox["q", "42"]}], "+", 
     RowBox[{"1102028", " ", 
      SuperscriptBox["q", "43"]}], "-", 
     RowBox[{"1329022", " ", 
      SuperscriptBox["q", "44"]}], "+", 
     RowBox[{"1599588", " ", 
      SuperscriptBox["q", "45"]}], "-", 
     RowBox[{"1921488", " ", 
      SuperscriptBox["q", "46"]}], "+", 
     RowBox[{"2303838", " ", 
      SuperscriptBox["q", "47"]}], "-", 
     RowBox[{"2757276", " ", 
      SuperscriptBox["q", "48"]}], "+", 
     RowBox[{"3294116", " ", 
      SuperscriptBox["q", "49"]}], "-", 
     RowBox[{"3928744", " ", 
      SuperscriptBox["q", "50"]}]}], ",", 
    RowBox[{
     RowBox[{"2", " ", 
      SuperscriptBox["q", "2"]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["q", "4"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["q", "6"]}], "-", 
     RowBox[{"5", " ", 
      SuperscriptBox["q", "8"]}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["q", "10"]}], "-", 
     RowBox[{"9", " ", 
      SuperscriptBox["q", "12"]}], "+", 
     RowBox[{"12", " ", 
      SuperscriptBox["q", "14"]}], "-", 
     RowBox[{"17", " ", 
      SuperscriptBox["q", "16"]}], "+", 
     RowBox[{"23", " ", 
      SuperscriptBox["q", "18"]}], "-", 
     RowBox[{"30", " ", 
      SuperscriptBox["q", "20"]}], "+", 
     RowBox[{"35", " ", 
      SuperscriptBox["q", "22"]}], "-", 
     RowBox[{"44", " ", 
      SuperscriptBox["q", "24"]}], "+", 
     RowBox[{"59", " ", 
      SuperscriptBox["q", "26"]}], "-", 
     RowBox[{"71", " ", 
      SuperscriptBox["q", "28"]}], "+", 
     RowBox[{"84", " ", 
      SuperscriptBox["q", "30"]}], "-", 
     RowBox[{"106", " ", 
      SuperscriptBox["q", "32"]}], "+", 
     RowBox[{"133", " ", 
      SuperscriptBox["q", "34"]}], "-", 
     RowBox[{"159", " ", 
      SuperscriptBox["q", "36"]}], "+", 
     RowBox[{"188", " ", 
      SuperscriptBox["q", "38"]}], "-", 
     RowBox[{"228", " ", 
      SuperscriptBox["q", "40"]}], "+", 
     RowBox[{"277", " ", 
      SuperscriptBox["q", "42"]}], "-", 
     RowBox[{"329", " ", 
      SuperscriptBox["q", "44"]}], "+", 
     RowBox[{"385", " ", 
      SuperscriptBox["q", "46"]}], "-", 
     RowBox[{"460", " ", 
      SuperscriptBox["q", "48"]}], "+", 
     RowBox[{"552", " ", 
      SuperscriptBox["q", "50"]}], "-", 
     RowBox[{"646", " ", 
      SuperscriptBox["q", "52"]}], "+", 
     RowBox[{"751", " ", 
      SuperscriptBox["q", "54"]}], "-", 
     RowBox[{"884", " ", 
      SuperscriptBox["q", "56"]}], "+", 
     RowBox[{"1043", " ", 
      SuperscriptBox["q", "58"]}], "-", 
     RowBox[{"1210", " ", 
      SuperscriptBox["q", "60"]}], "+", 
     RowBox[{"1398", " ", 
      SuperscriptBox["q", "62"]}], "-", 
     RowBox[{"1629", " ", 
      SuperscriptBox["q", "64"]}], "+", 
     RowBox[{"1898", " ", 
      SuperscriptBox["q", "66"]}], "-", 
     RowBox[{"2192", " ", 
      SuperscriptBox["q", "68"]}], "+", 
     RowBox[{"2515", " ", 
      SuperscriptBox["q", "70"]}], "-", 
     RowBox[{"2901", " ", 
      SuperscriptBox["q", "72"]}], "+", 
     RowBox[{"3354", " ", 
      SuperscriptBox["q", "74"]}], "-", 
     RowBox[{"3841", " ", 
      SuperscriptBox["q", "76"]}], "+", 
     RowBox[{"4384", " ", 
      SuperscriptBox["q", "78"]}], "-", 
     RowBox[{"5029", " ", 
      SuperscriptBox["q", "80"]}], "+", 
     RowBox[{"5762", " ", 
      SuperscriptBox["q", "82"]}], "-", 
     RowBox[{"6565", " ", 
      SuperscriptBox["q", "84"]}], "+", 
     RowBox[{"7459", " ", 
      SuperscriptBox["q", "86"]}], "-", 
     RowBox[{"8493", " ", 
      SuperscriptBox["q", "88"]}], "+", 
     RowBox[{"9675", " ", 
      SuperscriptBox["q", "90"]}]}], ",", 
    RowBox[{"q", "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "2"]}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["q", "3"]}], "-", 
     RowBox[{"14", " ", 
      SuperscriptBox["q", "4"]}], "+", 
     RowBox[{"26", " ", 
      SuperscriptBox["q", "5"]}], "-", 
     RowBox[{"40", " ", 
      SuperscriptBox["q", "6"]}], "+", 
     RowBox[{"64", " ", 
      SuperscriptBox["q", "7"]}], "-", 
     RowBox[{"100", " ", 
      SuperscriptBox["q", "8"]}], "+", 
     RowBox[{"148", " ", 
      SuperscriptBox["q", "9"]}], "-", 
     RowBox[{"217", " ", 
      SuperscriptBox["q", "10"]}], "+", 
     RowBox[{"314", " ", 
      SuperscriptBox["q", "11"]}], "-", 
     RowBox[{"446", " ", 
      SuperscriptBox["q", "12"]}], "+", 
     RowBox[{"624", " ", 
      SuperscriptBox["q", "13"]}], "-", 
     RowBox[{"868", " ", 
      SuperscriptBox["q", "14"]}], "+", 
     RowBox[{"1188", " ", 
      SuperscriptBox["q", "15"]}], "-", 
     RowBox[{"1610", " ", 
      SuperscriptBox["q", "16"]}], "+", 
     RowBox[{"2172", " ", 
      SuperscriptBox["q", "17"]}], "-", 
     RowBox[{"2899", " ", 
      SuperscriptBox["q", "18"]}], "+", 
     RowBox[{"3840", " ", 
      SuperscriptBox["q", "19"]}], "-", 
     RowBox[{"5058", " ", 
      SuperscriptBox["q", "20"]}], "+", 
     RowBox[{"6612", " ", 
      SuperscriptBox["q", "21"]}], "-", 
     RowBox[{"8596", " ", 
      SuperscriptBox["q", "22"]}], "+", 
     RowBox[{"11120", " ", 
      SuperscriptBox["q", "23"]}], "-", 
     RowBox[{"14300", " ", 
      SuperscriptBox["q", "24"]}], "+", 
     RowBox[{"18302", " ", 
      SuperscriptBox["q", "25"]}], "-", 
     RowBox[{"23324", " ", 
      SuperscriptBox["q", "26"]}], "+", 
     RowBox[{"29586", " ", 
      SuperscriptBox["q", "27"]}], "-", 
     RowBox[{"37376", " ", 
      SuperscriptBox["q", "28"]}], "+", 
     RowBox[{"47042", " ", 
      SuperscriptBox["q", "29"]}], "-", 
     RowBox[{"58976", " ", 
      SuperscriptBox["q", "30"]}], "+", 
     RowBox[{"73676", " ", 
      SuperscriptBox["q", "31"]}], "-", 
     RowBox[{"91748", " ", 
      SuperscriptBox["q", "32"]}], "+", 
     RowBox[{"113868", " ", 
      SuperscriptBox["q", "33"]}], "-", 
     RowBox[{"140884", " ", 
      SuperscriptBox["q", "34"]}], "+", 
     RowBox[{"173818", " ", 
      SuperscriptBox["q", "35"]}], "-", 
     RowBox[{"213820", " ", 
      SuperscriptBox["q", "36"]}], "+", 
     RowBox[{"262322", " ", 
      SuperscriptBox["q", "37"]}], "-", 
     RowBox[{"321008", " ", 
      SuperscriptBox["q", "38"]}], "+", 
     RowBox[{"391812", " ", 
      SuperscriptBox["q", "39"]}], "-", 
     RowBox[{"477084", " ", 
      SuperscriptBox["q", "40"]}], "+", 
     RowBox[{"579582", " ", 
      SuperscriptBox["q", "41"]}], "-", 
     RowBox[{"702500", " ", 
      SuperscriptBox["q", "42"]}], "+", 
     RowBox[{"849642", " ", 
      SuperscriptBox["q", "43"]}], "-", 
     RowBox[{"1025478", " ", 
      SuperscriptBox["q", "44"]}], "+", 
     RowBox[{"1235169", " ", 
      SuperscriptBox["q", "45"]}], "-", 
     RowBox[{"1484820", " ", 
      SuperscriptBox["q", "46"]}], "+", 
     RowBox[{"1781584", " ", 
      SuperscriptBox["q", "47"]}], "-", 
     RowBox[{"2133688", " ", 
      SuperscriptBox["q", "48"]}], "+", 
     RowBox[{"2550824", " ", 
      SuperscriptBox["q", "49"]}], "-", 
     RowBox[{"3044272", " ", 
      SuperscriptBox["q", "50"]}]}], ",", 
    RowBox[{
     RowBox[{"2", " ", 
      SuperscriptBox["q", "6"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "8"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["q", "10"]}], "-", 
     RowBox[{"5", " ", 
      SuperscriptBox["q", "12"]}], "+", 
     RowBox[{"5", " ", 
      SuperscriptBox["q", "14"]}], "-", 
     RowBox[{"8", " ", 
      SuperscriptBox["q", "16"]}], "+", 
     RowBox[{"10", " ", 
      SuperscriptBox["q", "18"]}], "-", 
     RowBox[{"11", " ", 
      SuperscriptBox["q", "20"]}], "+", 
     RowBox[{"16", " ", 
      SuperscriptBox["q", "22"]}], "-", 
     RowBox[{"21", " ", 
      SuperscriptBox["q", "24"]}], "+", 
     RowBox[{"25", " ", 
      SuperscriptBox["q", "26"]}], "-", 
     RowBox[{"31", " ", 
      SuperscriptBox["q", "28"]}], "+", 
     RowBox[{"39", " ", 
      SuperscriptBox["q", "30"]}], "-", 
     RowBox[{"48", " ", 
      SuperscriptBox["q", "32"]}], "+", 
     RowBox[{"58", " ", 
      SuperscriptBox["q", "34"]}], "-", 
     RowBox[{"70", " ", 
      SuperscriptBox["q", "36"]}], "+", 
     RowBox[{"85", " ", 
      SuperscriptBox["q", "38"]}], "-", 
     RowBox[{"104", " ", 
      SuperscriptBox["q", "40"]}], "+", 
     RowBox[{"126", " ", 
      SuperscriptBox["q", "42"]}], "-", 
     RowBox[{"145", " ", 
      SuperscriptBox["q", "44"]}], "+", 
     RowBox[{"174", " ", 
      SuperscriptBox["q", "46"]}], "-", 
     RowBox[{"211", " ", 
      SuperscriptBox["q", "48"]}], "+", 
     RowBox[{"245", " ", 
      SuperscriptBox["q", "50"]}], "-", 
     RowBox[{"288", " ", 
      SuperscriptBox["q", "52"]}], "+", 
     RowBox[{"341", " ", 
      SuperscriptBox["q", "54"]}], "-", 
     RowBox[{"401", " ", 
      SuperscriptBox["q", "56"]}], "+", 
     RowBox[{"469", " ", 
      SuperscriptBox["q", "58"]}], "-", 
     RowBox[{"546", " ", 
      SuperscriptBox["q", "60"]}], "+", 
     RowBox[{"633", " ", 
      SuperscriptBox["q", "62"]}], "-", 
     RowBox[{"741", " ", 
      SuperscriptBox["q", "64"]}], "+", 
     RowBox[{"858", " ", 
      SuperscriptBox["q", "66"]}], "-", 
     RowBox[{"984", " ", 
      SuperscriptBox["q", "68"]}], "+", 
     RowBox[{"1143", " ", 
      SuperscriptBox["q", "70"]}], "-", 
     RowBox[{"1322", " ", 
      SuperscriptBox["q", "72"]}], "+", 
     RowBox[{"1515", " ", 
      SuperscriptBox["q", "74"]}], "-", 
     RowBox[{"1737", " ", 
      SuperscriptBox["q", "76"]}], "+", 
     RowBox[{"1995", " ", 
      SuperscriptBox["q", "78"]}], "-", 
     RowBox[{"2287", " ", 
      SuperscriptBox["q", "80"]}], "+", 
     RowBox[{"2612", " ", 
      SuperscriptBox["q", "82"]}], "-", 
     RowBox[{"2975", " ", 
      SuperscriptBox["q", "84"]}], "+", 
     RowBox[{"3391", " ", 
      SuperscriptBox["q", "86"]}], "-", 
     RowBox[{"3869", " ", 
      SuperscriptBox["q", "88"]}], "+", 
     RowBox[{"4397", " ", 
      SuperscriptBox["q", "90"]}]}], ",", 
    RowBox[{
     RowBox[{"2", " ", 
      SuperscriptBox["q", "3"]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["q", "4"]}], "+", 
     RowBox[{"5", " ", 
      SuperscriptBox["q", "5"]}], "-", 
     RowBox[{"10", " ", 
      SuperscriptBox["q", "6"]}], "+", 
     RowBox[{"14", " ", 
      SuperscriptBox["q", "7"]}], "-", 
     RowBox[{"22", " ", 
      SuperscriptBox["q", "8"]}], "+", 
     RowBox[{"36", " ", 
      SuperscriptBox["q", "9"]}], "-", 
     RowBox[{"52", " ", 
      SuperscriptBox["q", "10"]}], "+", 
     RowBox[{"74", " ", 
      SuperscriptBox["q", "11"]}], "-", 
     RowBox[{"108", " ", 
      SuperscriptBox["q", "12"]}], "+", 
     RowBox[{"152", " ", 
      SuperscriptBox["q", "13"]}], "-", 
     RowBox[{"210", " ", 
      SuperscriptBox["q", "14"]}], "+", 
     RowBox[{"294", " ", 
      SuperscriptBox["q", "15"]}], "-", 
     RowBox[{"398", " ", 
      SuperscriptBox["q", "16"]}], "+", 
     RowBox[{"536", " ", 
      SuperscriptBox["q", "17"]}], "-", 
     RowBox[{"724", " ", 
      SuperscriptBox["q", "18"]}], "+", 
     RowBox[{"960", " ", 
      SuperscriptBox["q", "19"]}], "-", 
     RowBox[{"1268", " ", 
      SuperscriptBox["q", "20"]}], "+", 
     RowBox[{"1668", " ", 
      SuperscriptBox["q", "21"]}], "-", 
     RowBox[{"2172", " ", 
      SuperscriptBox["q", "22"]}], "+", 
     RowBox[{"2814", " ", 
      SuperscriptBox["q", "23"]}], "-", 
     RowBox[{"3636", " ", 
      SuperscriptBox["q", "24"]}], "+", 
     RowBox[{"4664", " ", 
      SuperscriptBox["q", "25"]}], "-", 
     RowBox[{"5952", " ", 
      SuperscriptBox["q", "26"]}], "+", 
     RowBox[{"7576", " ", 
      SuperscriptBox["q", "27"]}], "-", 
     RowBox[{"9588", " ", 
      SuperscriptBox["q", "28"]}], "+", 
     RowBox[{"12087", " ", 
      SuperscriptBox["q", "29"]}], "-", 
     RowBox[{"15196", " ", 
      SuperscriptBox["q", "30"]}], "+", 
     RowBox[{"19014", " ", 
      SuperscriptBox["q", "31"]}], "-", 
     RowBox[{"23711", " ", 
      SuperscriptBox["q", "32"]}], "+", 
     RowBox[{"29492", " ", 
      SuperscriptBox["q", "33"]}], "-", 
     RowBox[{"36544", " ", 
      SuperscriptBox["q", "34"]}], "+", 
     RowBox[{"45150", " ", 
      SuperscriptBox["q", "35"]}], "-", 
     RowBox[{"55640", " ", 
      SuperscriptBox["q", "36"]}], "+", 
     RowBox[{"68352", " ", 
      SuperscriptBox["q", "37"]}], "-", 
     RowBox[{"83750", " ", 
      SuperscriptBox["q", "38"]}], "+", 
     RowBox[{"102378", " ", 
      SuperscriptBox["q", "39"]}], "-", 
     RowBox[{"124814", " ", 
      SuperscriptBox["q", "40"]}], "+", 
     RowBox[{"151804", " ", 
      SuperscriptBox["q", "41"]}], "-", 
     RowBox[{"184240", " ", 
      SuperscriptBox["q", "42"]}], "+", 
     RowBox[{"223080", " ", 
      SuperscriptBox["q", "43"]}], "-", 
     RowBox[{"269534", " ", 
      SuperscriptBox["q", "44"]}], "+", 
     RowBox[{"325028", " ", 
      SuperscriptBox["q", "45"]}], "-", 
     RowBox[{"391120", " ", 
      SuperscriptBox["q", "46"]}], "+", 
     RowBox[{"469748", " ", 
      SuperscriptBox["q", "47"]}], "-", 
     RowBox[{"563174", " ", 
      SuperscriptBox["q", "48"]}], "+", 
     RowBox[{"673904", " ", 
      SuperscriptBox["q", "49"]}], "-", 
     RowBox[{"804996", " ", 
      SuperscriptBox["q", "50"]}]}], ",", 
    RowBox[{
     SuperscriptBox["q", "2"], "-", 
     SuperscriptBox["q", "4"], "+", 
     SuperscriptBox["q", "6"], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "8"]}], "+", 
     RowBox[{"5", " ", 
      SuperscriptBox["q", "10"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "12"]}], "+", 
     RowBox[{"7", " ", 
      SuperscriptBox["q", "14"]}], "-", 
     RowBox[{"11", " ", 
      SuperscriptBox["q", "16"]}], "+", 
     RowBox[{"14", " ", 
      SuperscriptBox["q", "18"]}], "-", 
     RowBox[{"15", " ", 
      SuperscriptBox["q", "20"]}], "+", 
     RowBox[{"20", " ", 
      SuperscriptBox["q", "22"]}], "-", 
     RowBox[{"29", " ", 
      SuperscriptBox["q", "24"]}], "+", 
     RowBox[{"34", " ", 
      SuperscriptBox["q", "26"]}], "-", 
     RowBox[{"39", " ", 
      SuperscriptBox["q", "28"]}], "+", 
     RowBox[{"51", " ", 
      SuperscriptBox["q", "30"]}], "-", 
     RowBox[{"67", " ", 
      SuperscriptBox["q", "32"]}], "+", 
     RowBox[{"80", " ", 
      SuperscriptBox["q", "34"]}], "-", 
     RowBox[{"92", " ", 
      SuperscriptBox["q", "36"]}], "+", 
     RowBox[{"113", " ", 
      SuperscriptBox["q", "38"]}], "-", 
     RowBox[{"144", " ", 
      SuperscriptBox["q", "40"]}], "+", 
     RowBox[{"168", " ", 
      SuperscriptBox["q", "42"]}], "-", 
     RowBox[{"193", " ", 
      SuperscriptBox["q", "44"]}], "+", 
     RowBox[{"235", " ", 
      SuperscriptBox["q", "46"]}], "-", 
     RowBox[{"287", " ", 
      SuperscriptBox["q", "48"]}], "+", 
     RowBox[{"337", " ", 
      SuperscriptBox["q", "50"]}], "-", 
     RowBox[{"388", " ", 
      SuperscriptBox["q", "52"]}], "+", 
     RowBox[{"460", " ", 
      SuperscriptBox["q", "54"]}], "-", 
     RowBox[{"551", " ", 
      SuperscriptBox["q", "56"]}], "+", 
     RowBox[{"640", " ", 
      SuperscriptBox["q", "58"]}], "-", 
     RowBox[{"733", " ", 
      SuperscriptBox["q", "60"]}], "+", 
     RowBox[{"862", " ", 
      SuperscriptBox["q", "62"]}], "-", 
     RowBox[{"1017", " ", 
      SuperscriptBox["q", "64"]}], "+", 
     RowBox[{"1172", " ", 
      SuperscriptBox["q", "66"]}], "-", 
     RowBox[{"1339", " ", 
      SuperscriptBox["q", "68"]}], "+", 
     RowBox[{"1555", " ", 
      SuperscriptBox["q", "70"]}], "-", 
     RowBox[{"1814", " ", 
      SuperscriptBox["q", "72"]}], "+", 
     RowBox[{"2076", " ", 
      SuperscriptBox["q", "74"]}], "-", 
     RowBox[{"2364", " ", 
      SuperscriptBox["q", "76"]}], "+", 
     RowBox[{"2724", " ", 
      SuperscriptBox["q", "78"]}], "-", 
     RowBox[{"3145", " ", 
      SuperscriptBox["q", "80"]}], "+", 
     RowBox[{"3585", " ", 
      SuperscriptBox["q", "82"]}], "-", 
     RowBox[{"4063", " ", 
      SuperscriptBox["q", "84"]}], "+", 
     RowBox[{"4644", " ", 
      SuperscriptBox["q", "86"]}], "-", 
     RowBox[{"5321", " ", 
      SuperscriptBox["q", "88"]}], "+", 
     RowBox[{"6033", " ", 
      SuperscriptBox["q", "90"]}]}], ",", 
    RowBox[{
     SuperscriptBox["q", "2"], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "3"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "4"]}], "-", 
     RowBox[{"8", " ", 
      SuperscriptBox["q", "5"]}], "+", 
     RowBox[{"12", " ", 
      SuperscriptBox["q", "6"]}], "-", 
     RowBox[{"20", " ", 
      SuperscriptBox["q", "7"]}], "+", 
     RowBox[{"34", " ", 
      SuperscriptBox["q", "8"]}], "-", 
     RowBox[{"50", " ", 
      SuperscriptBox["q", "9"]}], "+", 
     RowBox[{"76", " ", 
      SuperscriptBox["q", "10"]}], "-", 
     RowBox[{"114", " ", 
      SuperscriptBox["q", "11"]}], "+", 
     RowBox[{"162", " ", 
      SuperscriptBox["q", "12"]}], "-", 
     RowBox[{"233", " ", 
      SuperscriptBox["q", "13"]}], "+", 
     RowBox[{"328", " ", 
      SuperscriptBox["q", "14"]}], "-", 
     RowBox[{"452", " ", 
      SuperscriptBox["q", "15"]}], "+", 
     RowBox[{"624", " ", 
      SuperscriptBox["q", "16"]}], "-", 
     RowBox[{"851", " ", 
      SuperscriptBox["q", "17"]}], "+", 
     RowBox[{"1144", " ", 
      SuperscriptBox["q", "18"]}], "-", 
     RowBox[{"1532", " ", 
      SuperscriptBox["q", "19"]}], "+", 
     RowBox[{"2036", " ", 
      SuperscriptBox["q", "20"]}], "-", 
     RowBox[{"2678", " ", 
      SuperscriptBox["q", "21"]}], "+", 
     RowBox[{"3512", " ", 
      SuperscriptBox["q", "22"]}], "-", 
     RowBox[{"4576", " ", 
      SuperscriptBox["q", "23"]}], "+", 
     RowBox[{"5916", " ", 
      SuperscriptBox["q", "24"]}], "-", 
     RowBox[{"7622", " ", 
      SuperscriptBox["q", "25"]}], "+", 
     RowBox[{"9772", " ", 
      SuperscriptBox["q", "26"]}], "-", 
     RowBox[{"12454", " ", 
      SuperscriptBox["q", "27"]}], "+", 
     RowBox[{"15820", " ", 
      SuperscriptBox["q", "28"]}], "-", 
     RowBox[{"20010", " ", 
      SuperscriptBox["q", "29"]}], "+", 
     RowBox[{"25192", " ", 
      SuperscriptBox["q", "30"]}], "-", 
     RowBox[{"31620", " ", 
      SuperscriptBox["q", "31"]}], "+", 
     RowBox[{"39540", " ", 
      SuperscriptBox["q", "32"]}], "-", 
     RowBox[{"49260", " ", 
      SuperscriptBox["q", "33"]}], "+", 
     RowBox[{"61188", " ", 
      SuperscriptBox["q", "34"]}], "-", 
     RowBox[{"75768", " ", 
      SuperscriptBox["q", "35"]}], "+", 
     RowBox[{"93522", " ", 
      SuperscriptBox["q", "36"]}], "-", 
     RowBox[{"115132", " ", 
      SuperscriptBox["q", "37"]}], "+", 
     RowBox[{"141348", " ", 
      SuperscriptBox["q", "38"]}], "-", 
     RowBox[{"173044", " ", 
      SuperscriptBox["q", "39"]}], "+", 
     RowBox[{"211348", " ", 
      SuperscriptBox["q", "40"]}], "-", 
     RowBox[{"257498", " ", 
      SuperscriptBox["q", "41"]}], "+", 
     RowBox[{"312956", " ", 
      SuperscriptBox["q", "42"]}], "-", 
     RowBox[{"379540", " ", 
      SuperscriptBox["q", "43"]}], "+", 
     RowBox[{"459278", " ", 
      SuperscriptBox["q", "44"]}], "-", 
     RowBox[{"554556", " ", 
      SuperscriptBox["q", "45"]}], "+", 
     RowBox[{"668280", " ", 
      SuperscriptBox["q", "46"]}], "-", 
     RowBox[{"803732", " ", 
      SuperscriptBox["q", "47"]}], "+", 
     RowBox[{"964746", " ", 
      SuperscriptBox["q", "48"]}], "-", 
     RowBox[{"1155920", " ", 
      SuperscriptBox["q", "49"]}], "+", 
     RowBox[{"1382487", " ", 
      SuperscriptBox["q", "50"]}]}], ",", 
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["q", "4"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["q", "6"]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["q", "8"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "10"]}], "-", 
     RowBox[{"7", " ", 
      SuperscriptBox["q", "12"]}], "+", 
     RowBox[{"10", " ", 
      SuperscriptBox["q", "14"]}], "-", 
     RowBox[{"13", " ", 
      SuperscriptBox["q", "16"]}], "+", 
     RowBox[{"15", " ", 
      SuperscriptBox["q", "18"]}], "-", 
     RowBox[{"20", " ", 
      SuperscriptBox["q", "20"]}], "+", 
     RowBox[{"29", " ", 
      SuperscriptBox["q", "22"]}], "-", 
     RowBox[{"36", " ", 
      SuperscriptBox["q", "24"]}], "+", 
     RowBox[{"41", " ", 
      SuperscriptBox["q", "26"]}], "-", 
     RowBox[{"54", " ", 
      SuperscriptBox["q", "28"]}], "+", 
     RowBox[{"71", " ", 
      SuperscriptBox["q", "30"]}], "-", 
     RowBox[{"83", " ", 
      SuperscriptBox["q", "32"]}], "+", 
     RowBox[{"99", " ", 
      SuperscriptBox["q", "34"]}], "-", 
     RowBox[{"123", " ", 
      SuperscriptBox["q", "36"]}], "+", 
     RowBox[{"153", " ", 
      SuperscriptBox["q", "38"]}], "-", 
     RowBox[{"184", " ", 
      SuperscriptBox["q", "40"]}], "+", 
     RowBox[{"216", " ", 
      SuperscriptBox["q", "42"]}], "-", 
     RowBox[{"260", " ", 
      SuperscriptBox["q", "44"]}], "+", 
     RowBox[{"318", " ", 
      SuperscriptBox["q", "46"]}], "-", 
     RowBox[{"375", " ", 
      SuperscriptBox["q", "48"]}], "+", 
     RowBox[{"434", " ", 
      SuperscriptBox["q", "50"]}], "-", 
     RowBox[{"518", " ", 
      SuperscriptBox["q", "52"]}], "+", 
     RowBox[{"621", " ", 
      SuperscriptBox["q", "54"]}], "-", 
     RowBox[{"723", " ", 
      SuperscriptBox["q", "56"]}], "+", 
     RowBox[{"837", " ", 
      SuperscriptBox["q", "58"]}], "-", 
     RowBox[{"986", " ", 
      SuperscriptBox["q", "60"]}], "+", 
     RowBox[{"1159", " ", 
      SuperscriptBox["q", "62"]}], "-", 
     RowBox[{"1343", " ", 
      SuperscriptBox["q", "64"]}], "+", 
     RowBox[{"1547", " ", 
      SuperscriptBox["q", "66"]}], "-", 
     RowBox[{"1795", " ", 
      SuperscriptBox["q", "68"]}], "+", 
     RowBox[{"2093", " ", 
      SuperscriptBox["q", "70"]}], "-", 
     RowBox[{"2410", " ", 
      SuperscriptBox["q", "72"]}], "+", 
     RowBox[{"2753", " ", 
      SuperscriptBox["q", "74"]}], "-", 
     RowBox[{"3177", " ", 
      SuperscriptBox["q", "76"]}], "+", 
     RowBox[{"3669", " ", 
      SuperscriptBox["q", "78"]}], "-", 
     RowBox[{"4189", " ", 
      SuperscriptBox["q", "80"]}], "+", 
     RowBox[{"4773", " ", 
      SuperscriptBox["q", "82"]}], "-", 
     RowBox[{"5465", " ", 
      SuperscriptBox["q", "84"]}], "+", 
     RowBox[{"6256", " ", 
      SuperscriptBox["q", "86"]}], "-", 
     RowBox[{"7116", " ", 
      SuperscriptBox["q", "88"]}], "+", 
     RowBox[{"8068", " ", 
      SuperscriptBox["q", "90"]}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      SuperscriptBox["q", "3"]}], "+", 
     RowBox[{"5", " ", 
      SuperscriptBox["q", "4"]}], "-", 
     RowBox[{"8", " ", 
      SuperscriptBox["q", "5"]}], "+", 
     RowBox[{"16", " ", 
      SuperscriptBox["q", "6"]}], "-", 
     RowBox[{"28", " ", 
      SuperscriptBox["q", "7"]}], "+", 
     RowBox[{"44", " ", 
      SuperscriptBox["q", "8"]}], "-", 
     RowBox[{"71", " ", 
      SuperscriptBox["q", "9"]}], "+", 
     RowBox[{"110", " ", 
      SuperscriptBox["q", "10"]}], "-", 
     RowBox[{"162", " ", 
      SuperscriptBox["q", "11"]}], "+", 
     RowBox[{"240", " ", 
      SuperscriptBox["q", "12"]}], "-", 
     RowBox[{"348", " ", 
      SuperscriptBox["q", "13"]}], "+", 
     RowBox[{"492", " ", 
      SuperscriptBox["q", "14"]}], "-", 
     RowBox[{"692", " ", 
      SuperscriptBox["q", "15"]}], "+", 
     RowBox[{"962", " ", 
      SuperscriptBox["q", "16"]}], "-", 
     RowBox[{"1316", " ", 
      SuperscriptBox["q", "17"]}], "+", 
     RowBox[{"1790", " ", 
      SuperscriptBox["q", "18"]}], "-", 
     RowBox[{"2414", " ", 
      SuperscriptBox["q", "19"]}], "+", 
     RowBox[{"3218", " ", 
      SuperscriptBox["q", "20"]}], "-", 
     RowBox[{"4272", " ", 
      SuperscriptBox["q", "21"]}], "+", 
     RowBox[{"5628", " ", 
      SuperscriptBox["q", "22"]}], "-", 
     RowBox[{"7358", " ", 
      SuperscriptBox["q", "23"]}], "+", 
     RowBox[{"9576", " ", 
      SuperscriptBox["q", "24"]}], "-", 
     RowBox[{"12389", " ", 
      SuperscriptBox["q", "25"]}], "+", 
     RowBox[{"15934", " ", 
      SuperscriptBox["q", "26"]}], "-", 
     RowBox[{"20408", " ", 
      SuperscriptBox["q", "27"]}], "+", 
     RowBox[{"26016", " ", 
      SuperscriptBox["q", "28"]}], "-", 
     RowBox[{"33004", " ", 
      SuperscriptBox["q", "29"]}], "+", 
     RowBox[{"41716", " ", 
      SuperscriptBox["q", "30"]}], "-", 
     RowBox[{"52518", " ", 
      SuperscriptBox["q", "31"]}], "+", 
     RowBox[{"65852", " ", 
      SuperscriptBox["q", "32"]}], "-", 
     RowBox[{"82300", " ", 
      SuperscriptBox["q", "33"]}], "+", 
     RowBox[{"102508", " ", 
      SuperscriptBox["q", "34"]}], "-", 
     RowBox[{"127242", " ", 
      SuperscriptBox["q", "35"]}], "+", 
     RowBox[{"157484", " ", 
      SuperscriptBox["q", "36"]}], "-", 
     RowBox[{"194336", " ", 
      SuperscriptBox["q", "37"]}], "+", 
     RowBox[{"239104", " ", 
      SuperscriptBox["q", "38"]}], "-", 
     RowBox[{"293416", " ", 
      SuperscriptBox["q", "39"]}], "+", 
     RowBox[{"359121", " ", 
      SuperscriptBox["q", "40"]}], "-", 
     RowBox[{"438404", " ", 
      SuperscriptBox["q", "41"]}], "+", 
     RowBox[{"533932", " ", 
      SuperscriptBox["q", "42"]}], "-", 
     RowBox[{"648754", " ", 
      SuperscriptBox["q", "43"]}], "+", 
     RowBox[{"786458", " ", 
      SuperscriptBox["q", "44"]}], "-", 
     RowBox[{"951364", " ", 
      SuperscriptBox["q", "45"]}], "+", 
     RowBox[{"1148428", " ", 
      SuperscriptBox["q", "46"]}], "-", 
     RowBox[{"1383454", " ", 
      SuperscriptBox["q", "47"]}], "+", 
     RowBox[{"1663354", " ", 
      SuperscriptBox["q", "48"]}], "-", 
     RowBox[{"1996076", " ", 
      SuperscriptBox["q", "49"]}], "+", 
     RowBox[{"2390882", " ", 
      SuperscriptBox["q", "50"]}]}]}], "}"}]}], "\n", 
 RowBox[{
  RowBox[{"Phi15", "[", "q_", "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     FractionBox["3", "4"], "+", 
     FractionBox[
      RowBox[{"3", " ", 
       SuperscriptBox["q", "2"]}], "4"], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "4"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "6"]}], "-", 
     FractionBox[
      RowBox[{"29", " ", 
       SuperscriptBox["q", "8"]}], "4"], "+", 
     FractionBox[
      RowBox[{"27", " ", 
       SuperscriptBox["q", "10"]}], "2"], "-", 
     RowBox[{"24", " ", 
      SuperscriptBox["q", "12"]}], "+", 
     FractionBox[
      RowBox[{"159", " ", 
       SuperscriptBox["q", "14"]}], "4"], "-", 
     FractionBox[
      RowBox[{"125", " ", 
       SuperscriptBox["q", "16"]}], "2"], "+", 
     RowBox[{"96", " ", 
      SuperscriptBox["q", "18"]}], "-", 
     RowBox[{"148", " ", 
      SuperscriptBox["q", "20"]}], "+", 
     FractionBox[
      RowBox[{"445", " ", 
       SuperscriptBox["q", "22"]}], "2"], "-", 
     FractionBox[
      RowBox[{"1289", " ", 
       SuperscriptBox["q", "24"]}], "4"], "+", 
     FractionBox[
      RowBox[{"931", " ", 
       SuperscriptBox["q", "26"]}], "2"], "-", 
     RowBox[{"671", " ", 
      SuperscriptBox["q", "28"]}], "+", 
     FractionBox[
      RowBox[{"1895", " ", 
       SuperscriptBox["q", "30"]}], "2"], "-", 
     FractionBox[
      RowBox[{"2635", " ", 
       SuperscriptBox["q", "32"]}], "2"], "+", 
     FractionBox[
      RowBox[{"7283", " ", 
       SuperscriptBox["q", "34"]}], "4"], "-", 
     FractionBox[
      RowBox[{"10017", " ", 
       SuperscriptBox["q", "36"]}], "4"], "+", 
     FractionBox[
      RowBox[{"13645", " ", 
       SuperscriptBox["q", "38"]}], "4"], "-", 
     FractionBox[
      RowBox[{"9187", " ", 
       SuperscriptBox["q", "40"]}], "2"], "+", 
     FractionBox[
      RowBox[{"24611", " ", 
       SuperscriptBox["q", "42"]}], "4"], "-", 
     FractionBox[
      RowBox[{"16431", " ", 
       SuperscriptBox["q", "44"]}], "2"], "+", 
     FractionBox[
      RowBox[{"43549", " ", 
       SuperscriptBox["q", "46"]}], "4"], "-", 
     FractionBox[
      RowBox[{"28623", " ", 
       SuperscriptBox["q", "48"]}], "2"], "+", 
     RowBox[{"18737", " ", 
      SuperscriptBox["q", "50"]}], "-", 
     FractionBox[
      RowBox[{"48901", " ", 
       SuperscriptBox["q", "52"]}], "2"], "+", 
     FractionBox[
      RowBox[{"63447", " ", 
       SuperscriptBox["q", "54"]}], "2"]}], ",", 
    RowBox[{
     RowBox[{"4", " ", "q"}], "-", 
     RowBox[{"13", " ", 
      SuperscriptBox["q", "2"]}], "+", 
     RowBox[{"37", " ", 
      SuperscriptBox["q", "3"]}], "-", 
     RowBox[{"93", " ", 
      SuperscriptBox["q", "4"]}], "+", 
     RowBox[{"213", " ", 
      SuperscriptBox["q", "5"]}], "-", 
     RowBox[{"460", " ", 
      SuperscriptBox["q", "6"]}], "+", 
     RowBox[{"941", " ", 
      SuperscriptBox["q", "7"]}], "-", 
     RowBox[{"1840", " ", 
      SuperscriptBox["q", "8"]}], "+", 
     RowBox[{"3477", " ", 
      SuperscriptBox["q", "9"]}], "-", 
     RowBox[{"6367", " ", 
      SuperscriptBox["q", "10"]}], "+", 
     RowBox[{"11348", " ", 
      SuperscriptBox["q", "11"]}], "-", 
     RowBox[{"19767", " ", 
      SuperscriptBox["q", "12"]}], "+", 
     RowBox[{"33716", " ", 
      SuperscriptBox["q", "13"]}], "-", 
     RowBox[{"56444", " ", 
      SuperscriptBox["q", "14"]}], "+", 
     RowBox[{"92934", " ", 
      SuperscriptBox["q", "15"]}], "-", 
     RowBox[{"150696", " ", 
      SuperscriptBox["q", "16"]}], "+", 
     RowBox[{"240982", " ", 
      SuperscriptBox["q", "17"]}], "-", 
     RowBox[{"380499", " ", 
      SuperscriptBox["q", "18"]}], "+", 
     RowBox[{"593764", " ", 
      SuperscriptBox["q", "19"]}], "-", 
     RowBox[{"916526", " ", 
      SuperscriptBox["q", "20"]}], "+", 
     RowBox[{"1400541", " ", 
      SuperscriptBox["q", "21"]}], "-", 
     RowBox[{"2120076", " ", 
      SuperscriptBox["q", "22"]}], "+", 
     RowBox[{"3181095", " ", 
      SuperscriptBox["q", "23"]}], "-", 
     RowBox[{"4733856", " ", 
      SuperscriptBox["q", "24"]}], "+", 
     RowBox[{"6989966", " ", 
      SuperscriptBox["q", "25"]}], "-", 
     RowBox[{"10245903", " ", 
      SuperscriptBox["q", "26"]}], "+", 
     RowBox[{"14914839", " ", 
      SuperscriptBox["q", "27"]}], "-", 
     RowBox[{"21569381", " ", 
      SuperscriptBox["q", "28"]}], "+", 
     RowBox[{"30999436", " ", 
      SuperscriptBox["q", "29"]}], "-", 
     RowBox[{"44289636", " ", 
      SuperscriptBox["q", "30"]}], "+", 
     RowBox[{"62922343", " ", 
      SuperscriptBox["q", "31"]}], "-", 
     RowBox[{"88915158", " ", 
      SuperscriptBox["q", "32"]}], "+", 
     RowBox[{"125003032", " ", 
      SuperscriptBox["q", "33"]}], "-", 
     RowBox[{"174878345", " ", 
      SuperscriptBox["q", "34"]}], "+", 
     RowBox[{"243507729", " ", 
      SuperscriptBox["q", "35"]}], "-", 
     RowBox[{"337547741", " ", 
      SuperscriptBox["q", "36"]}], "+", 
     RowBox[{"465888209", " ", 
      SuperscriptBox["q", "37"]}], "-", 
     RowBox[{"640362224", " ", 
      SuperscriptBox["q", "38"]}], "+", 
     RowBox[{"876669786", " ", 
      SuperscriptBox["q", "39"]}], "-", 
     RowBox[{"1195575622", " ", 
      SuperscriptBox["q", "40"]}]}], ",", 
    RowBox[{
     FractionBox["1", "2"], "+", 
     FractionBox[
      SuperscriptBox["q", "2"], "2"], "-", 
     FractionBox[
      SuperscriptBox["q", "4"], "2"], "+", 
     SuperscriptBox["q", "6"], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "8"]}], "+", 
     FractionBox[
      RowBox[{"5", " ", 
       SuperscriptBox["q", "10"]}], "2"], "-", 
     FractionBox[
      RowBox[{"5", " ", 
       SuperscriptBox["q", "12"]}], "2"], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "14"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "16"]}], "+", 
     FractionBox[
      RowBox[{"13", " ", 
       SuperscriptBox["q", "18"]}], "2"], "-", 
     RowBox[{"8", " ", 
      SuperscriptBox["q", "20"]}], "+", 
     RowBox[{"11", " ", 
      SuperscriptBox["q", "22"]}], "-", 
     FractionBox[
      RowBox[{"27", " ", 
       SuperscriptBox["q", "24"]}], "2"], "+", 
     FractionBox[
      RowBox[{"33", " ", 
       SuperscriptBox["q", "26"]}], "2"], "-", 
     FractionBox[
      RowBox[{"39", " ", 
       SuperscriptBox["q", "28"]}], "2"], "+", 
     FractionBox[
      RowBox[{"47", " ", 
       SuperscriptBox["q", "30"]}], "2"], "-", 
     RowBox[{"30", " ", 
      SuperscriptBox["q", "32"]}], "+", 
     RowBox[{"35", " ", 
      SuperscriptBox["q", "34"]}], "-", 
     FractionBox[
      RowBox[{"81", " ", 
       SuperscriptBox["q", "36"]}], "2"], "+", 
     FractionBox[
      RowBox[{"101", " ", 
       SuperscriptBox["q", "38"]}], "2"], "-", 
     FractionBox[
      RowBox[{"121", " ", 
       SuperscriptBox["q", "40"]}], "2"], "+", 
     FractionBox[
      RowBox[{"139", " ", 
       SuperscriptBox["q", "42"]}], "2"], "-", 
     FractionBox[
      RowBox[{"163", " ", 
       SuperscriptBox["q", "44"]}], "2"], "+", 
     RowBox[{"97", " ", 
      SuperscriptBox["q", "46"]}], "-", 
     RowBox[{"114", " ", 
      SuperscriptBox["q", "48"]}], "+", 
     FractionBox[
      RowBox[{"263", " ", 
       SuperscriptBox["q", "50"]}], "2"], "-", 
     FractionBox[
      RowBox[{"303", " ", 
       SuperscriptBox["q", "52"]}], "2"], "+", 
     RowBox[{"178", " ", 
      SuperscriptBox["q", "54"]}]}], ",", 
    RowBox[{
     RowBox[{"3", " ", "q"}], "-", 
     RowBox[{"11", " ", 
      SuperscriptBox["q", "2"]}], "+", 
     RowBox[{"32", " ", 
      SuperscriptBox["q", "3"]}], "-", 
     RowBox[{"80", " ", 
      SuperscriptBox["q", "4"]}], "+", 
     RowBox[{"186", " ", 
      SuperscriptBox["q", "5"]}], "-", 
     RowBox[{"403", " ", 
      SuperscriptBox["q", "6"]}], "+", 
     RowBox[{"827", " ", 
      SuperscriptBox["q", "7"]}], "-", 
     RowBox[{"1629", " ", 
      SuperscriptBox["q", "8"]}], "+", 
     RowBox[{"3091", " ", 
      SuperscriptBox["q", "9"]}], "-", 
     RowBox[{"5682", " ", 
      SuperscriptBox["q", "10"]}], "+", 
     RowBox[{"10172", " ", 
      SuperscriptBox["q", "11"]}], "-", 
     RowBox[{"17779", " ", 
      SuperscriptBox["q", "12"]}], "+", 
     RowBox[{"30422", " ", 
      SuperscriptBox["q", "13"]}], "-", 
     RowBox[{"51094", " ", 
      SuperscriptBox["q", "14"]}], "+", 
     RowBox[{"84360", " ", 
      SuperscriptBox["q", "15"]}], "-", 
     RowBox[{"137145", " ", 
      SuperscriptBox["q", "16"]}], "+", 
     RowBox[{"219861", " ", 
      SuperscriptBox["q", "17"]}], "-", 
     RowBox[{"347934", " ", 
      SuperscriptBox["q", "18"]}], "+", 
     RowBox[{"544088", " ", 
      SuperscriptBox["q", "19"]}], "-", 
     RowBox[{"841535", " ", 
      SuperscriptBox["q", "20"]}], "+", 
     RowBox[{"1288334", " ", 
      SuperscriptBox["q", "21"]}], "-", 
     RowBox[{"1953623", " ", 
      SuperscriptBox["q", "22"]}], "+", 
     RowBox[{"2936204", " ", 
      SuperscriptBox["q", "23"]}], "-", 
     RowBox[{"4376220", " ", 
      SuperscriptBox["q", "24"]}], "+", 
     RowBox[{"6471376", " ", 
      SuperscriptBox["q", "25"]}], "-", 
     RowBox[{"9499020", " ", 
      SuperscriptBox["q", "26"]}], "+", 
     RowBox[{"13845888", " ", 
      SuperscriptBox["q", "27"]}], "-", 
     RowBox[{"20048643", " ", 
      SuperscriptBox["q", "28"]}], "+", 
     RowBox[{"28848372", " ", 
      SuperscriptBox["q", "29"]}], "-", 
     RowBox[{"41263342", " ", 
      SuperscriptBox["q", "30"]}], "+", 
     RowBox[{"58686655", " ", 
      SuperscriptBox["q", "31"]}], "-", 
     RowBox[{"83016080", " ", 
      SuperscriptBox["q", "32"]}], "+", 
     RowBox[{"116825841", " ", 
      SuperscriptBox["q", "33"]}], "-", 
     RowBox[{"163594304", " ", 
      SuperscriptBox["q", "34"]}], "+", 
     RowBox[{"228003796", " ", 
      SuperscriptBox["q", "35"]}], "-", 
     RowBox[{"316333819", " ", 
      SuperscriptBox["q", "36"]}], "+", 
     RowBox[{"436976806", " ", 
      SuperscriptBox["q", "37"]}], "-", 
     RowBox[{"601111299", " ", 
      SuperscriptBox["q", "38"]}], "+", 
     RowBox[{"823577646", " ", 
      SuperscriptBox["q", "39"]}], "-", 
     RowBox[{"1124016259", " ", 
      SuperscriptBox["q", "40"]}]}], ",", 
    RowBox[{
     FractionBox["1", "4"], "+", 
     FractionBox[
      RowBox[{"3", " ", 
       SuperscriptBox["q", "2"]}], "4"], "-", 
     FractionBox[
      RowBox[{"3", " ", 
       SuperscriptBox["q", "4"]}], "2"], "+", 
     FractionBox[
      RowBox[{"17", " ", 
       SuperscriptBox["q", "6"]}], "4"], "-", 
     FractionBox[
      RowBox[{"17", " ", 
       SuperscriptBox["q", "8"]}], "2"], "+", 
     FractionBox[
      RowBox[{"27", " ", 
       SuperscriptBox["q", "10"]}], "2"], "-", 
     FractionBox[
      RowBox[{"89", " ", 
       SuperscriptBox["q", "12"]}], "4"], "+", 
     FractionBox[
      RowBox[{"77", " ", 
       SuperscriptBox["q", "14"]}], "2"], "-", 
     FractionBox[
      RowBox[{"245", " ", 
       SuperscriptBox["q", "16"]}], "4"], "+", 
     FractionBox[
      RowBox[{"369", " ", 
       SuperscriptBox["q", "18"]}], "4"], "-", 
     FractionBox[
      RowBox[{"559", " ", 
       SuperscriptBox["q", "20"]}], "4"], "+", 
     FractionBox[
      RowBox[{"845", " ", 
       SuperscriptBox["q", "22"]}], "4"], "-", 
     RowBox[{"311", " ", 
      SuperscriptBox["q", "24"]}], "+", 
     FractionBox[
      RowBox[{"889", " ", 
       SuperscriptBox["q", "26"]}], "2"], "-", 
     FractionBox[
      RowBox[{"2525", " ", 
       SuperscriptBox["q", "28"]}], "4"], "+", 
     FractionBox[
      RowBox[{"3595", " ", 
       SuperscriptBox["q", "30"]}], "4"], "-", 
     FractionBox[
      RowBox[{"2517", " ", 
       SuperscriptBox["q", "32"]}], "2"], "+", 
     RowBox[{"1729", " ", 
      SuperscriptBox["q", "34"]}], "-", 
     FractionBox[
      RowBox[{"9473", " ", 
       SuperscriptBox["q", "36"]}], "4"], "+", 
     RowBox[{"3238", " ", 
      SuperscriptBox["q", "38"]}], "-", 
     FractionBox[
      RowBox[{"8753", " ", 
       SuperscriptBox["q", "40"]}], "2"], "+", 
     FractionBox[
      RowBox[{"23411", " ", 
       SuperscriptBox["q", "42"]}], "4"], "-", 
     RowBox[{"7796", " ", 
      SuperscriptBox["q", "44"]}], "+", 
     FractionBox[
      RowBox[{"41391", " ", 
       SuperscriptBox["q", "46"]}], "4"], "-", 
     FractionBox[
      RowBox[{"54565", " ", 
       SuperscriptBox["q", "48"]}], "4"], "+", 
     FractionBox[
      RowBox[{"71399", " ", 
       SuperscriptBox["q", "50"]}], "4"], "-", 
     FractionBox[
      RowBox[{"46519", " ", 
       SuperscriptBox["q", "52"]}], "2"], "+", 
     FractionBox[
      RowBox[{"120897", " ", 
       SuperscriptBox["q", "54"]}], "4"]}], ",", 
    RowBox[{"q", "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "2"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "3"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "4"]}], "+", 
     RowBox[{"10", " ", 
      SuperscriptBox["q", "5"]}], "-", 
     RowBox[{"16", " ", 
      SuperscriptBox["q", "6"]}], "+", 
     RowBox[{"23", " ", 
      SuperscriptBox["q", "7"]}], "-", 
     RowBox[{"34", " ", 
      SuperscriptBox["q", "8"]}], "+", 
     RowBox[{"50", " ", 
      SuperscriptBox["q", "9"]}], "-", 
     RowBox[{"70", " ", 
      SuperscriptBox["q", "10"]}], "+", 
     RowBox[{"98", " ", 
      SuperscriptBox["q", "11"]}], "-", 
     RowBox[{"136", " ", 
      SuperscriptBox["q", "12"]}], "+", 
     RowBox[{"184", " ", 
      SuperscriptBox["q", "13"]}], "-", 
     RowBox[{"248", " ", 
      SuperscriptBox["q", "14"]}], "+", 
     RowBox[{"333", " ", 
      SuperscriptBox["q", "15"]}], "-", 
     RowBox[{"440", " ", 
      SuperscriptBox["q", "16"]}], "+", 
     RowBox[{"578", " ", 
      SuperscriptBox["q", "17"]}], "-", 
     RowBox[{"756", " ", 
      SuperscriptBox["q", "18"]}], "+", 
     RowBox[{"978", " ", 
      SuperscriptBox["q", "19"]}], "-", 
     RowBox[{"1260", " ", 
      SuperscriptBox["q", "20"]}], "+", 
     RowBox[{"1616", " ", 
      SuperscriptBox["q", "21"]}], "-", 
     RowBox[{"2056", " ", 
      SuperscriptBox["q", "22"]}], "+", 
     RowBox[{"2606", " ", 
      SuperscriptBox["q", "23"]}], "-", 
     RowBox[{"3290", " ", 
      SuperscriptBox["q", "24"]}], "+", 
     RowBox[{"4130", " ", 
      SuperscriptBox["q", "25"]}], "-", 
     RowBox[{"5166", " ", 
      SuperscriptBox["q", "26"]}], "+", 
     RowBox[{"6438", " ", 
      SuperscriptBox["q", "27"]}], "-", 
     RowBox[{"7986", " ", 
      SuperscriptBox["q", "28"]}], "+", 
     RowBox[{"9876", " ", 
      SuperscriptBox["q", "29"]}], "-", 
     RowBox[{"12176", " ", 
      SuperscriptBox["q", "30"]}], "+", 
     RowBox[{"14954", " ", 
      SuperscriptBox["q", "31"]}], "-", 
     RowBox[{"18314", " ", 
      SuperscriptBox["q", "32"]}], "+", 
     RowBox[{"22367", " ", 
      SuperscriptBox["q", "33"]}], "-", 
     RowBox[{"27230", " ", 
      SuperscriptBox["q", "34"]}], "+", 
     RowBox[{"33068", " ", 
      SuperscriptBox["q", "35"]}], "-", 
     RowBox[{"40058", " ", 
      SuperscriptBox["q", "36"]}], "+", 
     RowBox[{"48392", " ", 
      SuperscriptBox["q", "37"]}], "-", 
     RowBox[{"58328", " ", 
      SuperscriptBox["q", "38"]}], "+", 
     RowBox[{"70148", " ", 
      SuperscriptBox["q", "39"]}], "-", 
     RowBox[{"84164", " ", 
      SuperscriptBox["q", "40"]}]}], ",", 
    RowBox[{
     FractionBox[
      RowBox[{"5", " ", 
       SuperscriptBox["q", "2"]}], "4"], "-", 
     FractionBox[
      RowBox[{"5", " ", 
       SuperscriptBox["q", "4"]}], "2"], "+", 
     FractionBox[
      RowBox[{"19", " ", 
       SuperscriptBox["q", "6"]}], "4"], "-", 
     FractionBox[
      RowBox[{"33", " ", 
       SuperscriptBox["q", "8"]}], "4"], "+", 
     FractionBox[
      RowBox[{"59", " ", 
       SuperscriptBox["q", "10"]}], "4"], "-", 
     RowBox[{"24", " ", 
      SuperscriptBox["q", "12"]}], "+", 
     FractionBox[
      RowBox[{"149", " ", 
       SuperscriptBox["q", "14"]}], "4"], "-", 
     FractionBox[
      RowBox[{"241", " ", 
       SuperscriptBox["q", "16"]}], "4"], "+", 
     FractionBox[
      RowBox[{"375", " ", 
       SuperscriptBox["q", "18"]}], "4"], "-", 
     FractionBox[
      RowBox[{"549", " ", 
       SuperscriptBox["q", "20"]}], "4"], "+", 
     FractionBox[
      RowBox[{"809", " ", 
       SuperscriptBox["q", "22"]}], "4"], "-", 
     FractionBox[
      RowBox[{"599", " ", 
       SuperscriptBox["q", "24"]}], "2"], "+", 
     FractionBox[
      RowBox[{"1727", " ", 
       SuperscriptBox["q", "26"]}], "4"], "-", 
     FractionBox[
      RowBox[{"2439", " ", 
       SuperscriptBox["q", "28"]}], "4"], "+", 
     FractionBox[
      RowBox[{"3429", " ", 
       SuperscriptBox["q", "30"]}], "4"], "-", 
     FractionBox[
      RowBox[{"2403", " ", 
       SuperscriptBox["q", "32"]}], "2"], "+", 
     FractionBox[
      RowBox[{"6653", " ", 
       SuperscriptBox["q", "34"]}], "4"], "-", 
     FractionBox[
      RowBox[{"9081", " ", 
       SuperscriptBox["q", "36"]}], "4"], "+", 
     FractionBox[
      RowBox[{"12327", " ", 
       SuperscriptBox["q", "38"]}], "4"], "-", 
     RowBox[{"4173", " ", 
      SuperscriptBox["q", "40"]}], "+", 
     RowBox[{"5603", " ", 
      SuperscriptBox["q", "42"]}], "-", 
     FractionBox[
      RowBox[{"14895", " ", 
       SuperscriptBox["q", "44"]}], "2"], "+", 
     FractionBox[
      RowBox[{"19719", " ", 
       SuperscriptBox["q", "46"]}], "2"], "-", 
     FractionBox[
      RowBox[{"52063", " ", 
       SuperscriptBox["q", "48"]}], "4"], "+", 
     FractionBox[
      RowBox[{"68257", " ", 
       SuperscriptBox["q", "50"]}], "4"], "-", 
     RowBox[{"22225", " ", 
      SuperscriptBox["q", "52"]}], "+", 
     RowBox[{"28841", " ", 
      SuperscriptBox["q", "54"]}]}], ",", 
    RowBox[{
     RowBox[{"2", " ", 
      SuperscriptBox["q", "2"]}], "-", 
     RowBox[{"9", " ", 
      SuperscriptBox["q", "3"]}], "+", 
     RowBox[{"31", " ", 
      SuperscriptBox["q", "4"]}], "-", 
     RowBox[{"83", " ", 
      SuperscriptBox["q", "5"]}], "+", 
     RowBox[{"197", " ", 
      SuperscriptBox["q", "6"]}], "-", 
     RowBox[{"436", " ", 
      SuperscriptBox["q", "7"]}], "+", 
     RowBox[{"905", " ", 
      SuperscriptBox["q", "8"]}], "-", 
     RowBox[{"1788", " ", 
      SuperscriptBox["q", "9"]}], "+", 
     RowBox[{"3403", " ", 
      SuperscriptBox["q", "10"]}], "-", 
     RowBox[{"6263", " ", 
      SuperscriptBox["q", "11"]}], "+", 
     RowBox[{"11204", " ", 
      SuperscriptBox["q", "12"]}], "-", 
     RowBox[{"19569", " ", 
      SuperscriptBox["q", "13"]}], "+", 
     RowBox[{"33448", " ", 
      SuperscriptBox["q", "14"]}], "-", 
     RowBox[{"56084", " ", 
      SuperscriptBox["q", "15"]}], "+", 
     RowBox[{"92456", " ", 
      SuperscriptBox["q", "16"]}], "-", 
     RowBox[{"150066", " ", 
      SuperscriptBox["q", "17"]}], "+", 
     RowBox[{"240156", " ", 
      SuperscriptBox["q", "18"]}], "-", 
     RowBox[{"379427", " ", 
      SuperscriptBox["q", "19"]}], "+", 
     RowBox[{"592378", " ", 
      SuperscriptBox["q", "20"]}], "-", 
     RowBox[{"914746", " ", 
      SuperscriptBox["q", "21"]}], "+", 
     RowBox[{"1398269", " ", 
      SuperscriptBox["q", "22"]}], "-", 
     RowBox[{"2117188", " ", 
      SuperscriptBox["q", "23"]}], "+", 
     RowBox[{"3177445", " ", 
      SuperscriptBox["q", "24"]}], "-", 
     RowBox[{"4729262", " ", 
      SuperscriptBox["q", "25"]}], "+", 
     RowBox[{"6984210", " ", 
      SuperscriptBox["q", "26"]}], "-", 
     RowBox[{"10238719", " ", 
      SuperscriptBox["q", "27"]}], "+", 
     RowBox[{"14905907", " ", 
      SuperscriptBox["q", "28"]}], "-", 
     RowBox[{"21558319", " ", 
      SuperscriptBox["q", "29"]}], "+", 
     RowBox[{"30985780", " ", 
      SuperscriptBox["q", "30"]}], "-", 
     RowBox[{"44272836", " ", 
      SuperscriptBox["q", "31"]}], "+", 
     RowBox[{"62901739", " ", 
      SuperscriptBox["q", "32"]}], "-", 
     RowBox[{"88889964", " ", 
      SuperscriptBox["q", "33"]}], "+", 
     RowBox[{"124972316", " ", 
      SuperscriptBox["q", "34"]}], "-", 
     RowBox[{"174840997", " ", 
      SuperscriptBox["q", "35"]}], "+", 
     RowBox[{"243462439", " ", 
      SuperscriptBox["q", "36"]}], "-", 
     RowBox[{"337492959", " ", 
      SuperscriptBox["q", "37"]}], "+", 
     RowBox[{"465822105", " ", 
      SuperscriptBox["q", "38"]}], "-", 
     RowBox[{"640282648", " ", 
      SuperscriptBox["q", "39"]}], "+", 
     RowBox[{"876574206", " ", 
      SuperscriptBox["q", "40"]}]}], ",", 
    RowBox[{
     FractionBox[
      SuperscriptBox["q", "2"], "2"], "-", 
     FractionBox[
      SuperscriptBox["q", "4"], "2"], "+", 
     SuperscriptBox["q", "6"], "-", 
     FractionBox[
      RowBox[{"3", " ", 
       SuperscriptBox["q", "8"]}], "2"], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "10"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "12"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "14"]}], "-", 
     FractionBox[
      RowBox[{"7", " ", 
       SuperscriptBox["q", "16"]}], "2"], "+", 
     RowBox[{"5", " ", 
      SuperscriptBox["q", "18"]}], "-", 
     FractionBox[
      RowBox[{"9", " ", 
       SuperscriptBox["q", "20"]}], "2"], "+", 
     FractionBox[
      RowBox[{"11", " ", 
       SuperscriptBox["q", "22"]}], "2"], "-", 
     RowBox[{"9", " ", 
      SuperscriptBox["q", "24"]}], "+", 
     FractionBox[
      RowBox[{"21", " ", 
       SuperscriptBox["q", "26"]}], "2"], "-", 
     RowBox[{"11", " ", 
      SuperscriptBox["q", "28"]}], "+", 
     FractionBox[
      RowBox[{"27", " ", 
       SuperscriptBox["q", "30"]}], "2"], "-", 
     RowBox[{"17", " ", 
      SuperscriptBox["q", "32"]}], "+", 
     RowBox[{"21", " ", 
      SuperscriptBox["q", "34"]}], "-", 
     RowBox[{"24", " ", 
      SuperscriptBox["q", "36"]}], "+", 
     RowBox[{"27", " ", 
      SuperscriptBox["q", "38"]}], "-", 
     FractionBox[
      RowBox[{"69", " ", 
       SuperscriptBox["q", "40"]}], "2"], "+", 
     FractionBox[
      RowBox[{"85", " ", 
       SuperscriptBox["q", "42"]}], "2"], "-", 
     RowBox[{"46", " ", 
      SuperscriptBox["q", "44"]}], "+", 
     RowBox[{"53", " ", 
      SuperscriptBox["q", "46"]}], "-", 
     FractionBox[
      RowBox[{"133", " ", 
       SuperscriptBox["q", "48"]}], "2"], "+", 
     RowBox[{"77", " ", 
      SuperscriptBox["q", "50"]}], "-", 
     RowBox[{"86", " ", 
      SuperscriptBox["q", "52"]}], "+", 
     FractionBox[
      RowBox[{"201", " ", 
       SuperscriptBox["q", "54"]}], "2"]}], ",", 
    RowBox[{
     SuperscriptBox["q", "2"], "-", 
     RowBox[{"5", " ", 
      SuperscriptBox["q", "3"]}], "+", 
     RowBox[{"18", " ", 
      SuperscriptBox["q", "4"]}], "-", 
     RowBox[{"50", " ", 
      SuperscriptBox["q", "5"]}], "+", 
     RowBox[{"124", " ", 
      SuperscriptBox["q", "6"]}], "-", 
     RowBox[{"283", " ", 
      SuperscriptBox["q", "7"]}], "+", 
     RowBox[{"602", " ", 
      SuperscriptBox["q", "8"]}], "-", 
     RowBox[{"1214", " ", 
      SuperscriptBox["q", "9"]}], "+", 
     RowBox[{"2353", " ", 
      SuperscriptBox["q", "10"]}], "-", 
     RowBox[{"4402", " ", 
      SuperscriptBox["q", "11"]}], "+", 
     RowBox[{"7986", " ", 
      SuperscriptBox["q", "12"]}], "-", 
     RowBox[{"14126", " ", 
      SuperscriptBox["q", "13"]}], "+", 
     RowBox[{"24420", " ", 
      SuperscriptBox["q", "14"]}], "-", 
     RowBox[{"41366", " ", 
      SuperscriptBox["q", "15"]}], "+", 
     RowBox[{"68836", " ", 
      SuperscriptBox["q", "16"]}], "-", 
     RowBox[{"112688", " ", 
      SuperscriptBox["q", "17"]}], "+", 
     RowBox[{"181761", " ", 
      SuperscriptBox["q", "18"]}], "-", 
     RowBox[{"289260", " ", 
      SuperscriptBox["q", "19"]}], "+", 
     RowBox[{"454652", " ", 
      SuperscriptBox["q", "20"]}], "-", 
     RowBox[{"706478", " ", 
      SuperscriptBox["q", "21"]}], "+", 
     RowBox[{"1086236", " ", 
      SuperscriptBox["q", "22"]}], "-", 
     RowBox[{"1653733", " ", 
      SuperscriptBox["q", "23"]}], "+", 
     RowBox[{"2494648", " ", 
      SuperscriptBox["q", "24"]}], "-", 
     RowBox[{"3730938", " ", 
      SuperscriptBox["q", "25"]}], "+", 
     RowBox[{"5534978", " ", 
      SuperscriptBox["q", "26"]}], "-", 
     RowBox[{"8149082", " ", 
      SuperscriptBox["q", "27"]}], "+", 
     RowBox[{"11912058", " ", 
      SuperscriptBox["q", "28"]}], "-", 
     RowBox[{"17294876", " ", 
      SuperscriptBox["q", "29"]}], "+", 
     RowBox[{"24949136", " ", 
      SuperscriptBox["q", "30"]}], "-", 
     RowBox[{"35772090", " ", 
      SuperscriptBox["q", "31"]}], "+", 
     RowBox[{"50993224", " ", 
      SuperscriptBox["q", "32"]}], "-", 
     RowBox[{"72290252", " ", 
      SuperscriptBox["q", "33"]}], "+", 
     RowBox[{"101942962", " ", 
      SuperscriptBox["q", "34"]}], "-", 
     RowBox[{"143036405", " ", 
      SuperscriptBox["q", "35"]}], "+", 
     RowBox[{"199729662", " ", 
      SuperscriptBox["q", "36"]}], "-", 
     RowBox[{"277609006", " ", 
      SuperscriptBox["q", "37"]}], "+", 
     RowBox[{"384150420", " ", 
      SuperscriptBox["q", "38"]}], "-", 
     RowBox[{"529325006", " ", 
      SuperscriptBox["q", "39"]}], "+", 
     RowBox[{"726387900", " ", 
      SuperscriptBox["q", "40"]}]}], ",", 
    RowBox[{
     FractionBox[
      SuperscriptBox["q", "2"], "4"], "-", 
     FractionBox[
      RowBox[{"3", " ", 
       SuperscriptBox["q", "4"]}], "4"], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["q", "6"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "8"]}], "+", 
     FractionBox[
      RowBox[{"37", " ", 
       SuperscriptBox["q", "10"]}], "4"], "-", 
     FractionBox[
      RowBox[{"31", " ", 
       SuperscriptBox["q", "12"]}], "2"], "+", 
     RowBox[{"28", " ", 
      SuperscriptBox["q", "14"]}], "-", 
     FractionBox[
      RowBox[{"183", " ", 
       SuperscriptBox["q", "16"]}], "4"], "+", 
     FractionBox[
      RowBox[{"137", " ", 
       SuperscriptBox["q", "18"]}], "2"], "-", 
     RowBox[{"103", " ", 
      SuperscriptBox["q", "20"]}], "+", 
     RowBox[{"159", " ", 
      SuperscriptBox["q", "22"]}], "-", 
     FractionBox[
      RowBox[{"475", " ", 
       SuperscriptBox["q", "24"]}], "2"], "+", 
     FractionBox[
      RowBox[{"1353", " ", 
       SuperscriptBox["q", "26"]}], "4"], "-", 
     FractionBox[
      RowBox[{"967", " ", 
       SuperscriptBox["q", "28"]}], "2"], "+", 
     RowBox[{"697", " ", 
      SuperscriptBox["q", "30"]}], "-", 
     FractionBox[
      RowBox[{"1961", " ", 
       SuperscriptBox["q", "32"]}], "2"], "+", 
     FractionBox[
      RowBox[{"2705", " ", 
       SuperscriptBox["q", "34"]}], "2"], "-", 
     FractionBox[
      RowBox[{"7447", " ", 
       SuperscriptBox["q", "36"]}], "4"], "+", 
     FractionBox[
      RowBox[{"10229", " ", 
       SuperscriptBox["q", "38"]}], "4"], "-", 
     FractionBox[
      RowBox[{"13905", " ", 
       SuperscriptBox["q", "40"]}], "4"], "+", 
     FractionBox[
      RowBox[{"9333", " ", 
       SuperscriptBox["q", "42"]}], "2"], "-", 
     FractionBox[
      RowBox[{"24943", " ", 
       SuperscriptBox["q", "44"]}], "4"], "+", 
     FractionBox[
      RowBox[{"16639", " ", 
       SuperscriptBox["q", "46"]}], "2"], "-", 
     FractionBox[
      RowBox[{"44049", " ", 
       SuperscriptBox["q", "48"]}], "4"], "+", 
     FractionBox[
      RowBox[{"28901", " ", 
       SuperscriptBox["q", "50"]}], "2"], "-", 
     RowBox[{"18897", " ", 
      SuperscriptBox["q", "52"]}], "+", 
     FractionBox[
      RowBox[{"49287", " ", 
       SuperscriptBox["q", "54"]}], "2"]}], ",", 
    RowBox[{
     SuperscriptBox["q", "4"], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "5"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["q", "6"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "7"]}], "+", 
     RowBox[{"10", " ", 
      SuperscriptBox["q", "8"]}], "-", 
     RowBox[{"14", " ", 
      SuperscriptBox["q", "9"]}], "+", 
     RowBox[{"22", " ", 
      SuperscriptBox["q", "10"]}], "-", 
     RowBox[{"32", " ", 
      SuperscriptBox["q", "11"]}], "+", 
     RowBox[{"44", " ", 
      SuperscriptBox["q", "12"]}], "-", 
     RowBox[{"64", " ", 
      SuperscriptBox["q", "13"]}], "+", 
     RowBox[{"88", " ", 
      SuperscriptBox["q", "14"]}], "-", 
     RowBox[{"118", " ", 
      SuperscriptBox["q", "15"]}], "+", 
     RowBox[{"162", " ", 
      SuperscriptBox["q", "16"]}], "-", 
     RowBox[{"216", " ", 
      SuperscriptBox["q", "17"]}], "+", 
     RowBox[{"284", " ", 
      SuperscriptBox["q", "18"]}], "-", 
     RowBox[{"376", " ", 
      SuperscriptBox["q", "19"]}], "+", 
     RowBox[{"490", " ", 
      SuperscriptBox["q", "20"]}], "-", 
     RowBox[{"632", " ", 
      SuperscriptBox["q", "21"]}], "+", 
     RowBox[{"817", " ", 
      SuperscriptBox["q", "22"]}], "-", 
     RowBox[{"1046", " ", 
      SuperscriptBox["q", "23"]}], "+", 
     RowBox[{"1328", " ", 
      SuperscriptBox["q", "24"]}], "-", 
     RowBox[{"1686", " ", 
      SuperscriptBox["q", "25"]}], "+", 
     RowBox[{"2126", " ", 
      SuperscriptBox["q", "26"]}], "-", 
     RowBox[{"2664", " ", 
      SuperscriptBox["q", "27"]}], "+", 
     RowBox[{"3335", " ", 
      SuperscriptBox["q", "28"]}], "-", 
     RowBox[{"4152", " ", 
      SuperscriptBox["q", "29"]}], "+", 
     RowBox[{"5144", " ", 
      SuperscriptBox["q", "30"]}], "-", 
     RowBox[{"6364", " ", 
      SuperscriptBox["q", "31"]}], "+", 
     RowBox[{"7838", " ", 
      SuperscriptBox["q", "32"]}], "-", 
     RowBox[{"9618", " ", 
      SuperscriptBox["q", "33"]}], "+", 
     RowBox[{"11780", " ", 
      SuperscriptBox["q", "34"]}], "-", 
     RowBox[{"14376", " ", 
      SuperscriptBox["q", "35"]}], "+", 
     RowBox[{"17490", " ", 
      SuperscriptBox["q", "36"]}], "-", 
     RowBox[{"21236", " ", 
      SuperscriptBox["q", "37"]}], "+", 
     RowBox[{"25710", " ", 
      SuperscriptBox["q", "38"]}], "-", 
     RowBox[{"31040", " ", 
      SuperscriptBox["q", "39"]}], "+", 
     RowBox[{"37406", " ", 
      SuperscriptBox["q", "40"]}]}], ",", 
    RowBox[{
     FractionBox[
      SuperscriptBox["q", "4"], "4"], "-", 
     FractionBox[
      SuperscriptBox["q", "6"], "2"], "+", 
     FractionBox[
      RowBox[{"7", " ", 
       SuperscriptBox["q", "8"]}], "4"], "-", 
     FractionBox[
      RowBox[{"21", " ", 
       SuperscriptBox["q", "10"]}], "4"], "+", 
     FractionBox[
      RowBox[{"43", " ", 
       SuperscriptBox["q", "12"]}], "4"], "-", 
     RowBox[{"17", " ", 
      SuperscriptBox["q", "14"]}], "+", 
     FractionBox[
      RowBox[{"113", " ", 
       SuperscriptBox["q", "16"]}], "4"], "-", 
     FractionBox[
      RowBox[{"201", " ", 
       SuperscriptBox["q", "18"]}], "4"], "+", 
     FractionBox[
      RowBox[{"323", " ", 
       SuperscriptBox["q", "20"]}], "4"], "-", 
     FractionBox[
      RowBox[{"481", " ", 
       SuperscriptBox["q", "22"]}], "4"], "+", 
     FractionBox[
      RowBox[{"725", " ", 
       SuperscriptBox["q", "24"]}], "4"], "-", 
     FractionBox[
      RowBox[{"549", " ", 
       SuperscriptBox["q", "26"]}], "2"], "+", 
     FractionBox[
      RowBox[{"1607", " ", 
       SuperscriptBox["q", "28"]}], "4"], "-", 
     FractionBox[
      RowBox[{"2283", " ", 
       SuperscriptBox["q", "30"]}], "4"], "+", 
     FractionBox[
      RowBox[{"3237", " ", 
       SuperscriptBox["q", "32"]}], "4"], "-", 
     FractionBox[
      RowBox[{"2293", " ", 
       SuperscriptBox["q", "34"]}], "2"], "+", 
     FractionBox[
      RowBox[{"6389", " ", 
       SuperscriptBox["q", "36"]}], "4"], "-", 
     FractionBox[
      RowBox[{"8757", " ", 
       SuperscriptBox["q", "38"]}], "4"], "+", 
     FractionBox[
      RowBox[{"11939", " ", 
       SuperscriptBox["q", "40"]}], "4"], "-", 
     RowBox[{"4061", " ", 
      SuperscriptBox["q", "42"]}], "+", 
     RowBox[{"5472", " ", 
      SuperscriptBox["q", "44"]}], "-", 
     FractionBox[
      RowBox[{"14577", " ", 
       SuperscriptBox["q", "46"]}], "2"], "+", 
     FractionBox[
      RowBox[{"19345", " ", 
       SuperscriptBox["q", "48"]}], "2"], "-", 
     FractionBox[
      RowBox[{"51203", " ", 
       SuperscriptBox["q", "50"]}], "4"], "+", 
     FractionBox[
      RowBox[{"67257", " ", 
       SuperscriptBox["q", "52"]}], "4"], "-", 
     RowBox[{"21931", " ", 
      SuperscriptBox["q", "54"]}]}], ",", 
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["q", "4"]}], "+", 
     RowBox[{"7", " ", 
      SuperscriptBox["q", "5"]}], "-", 
     RowBox[{"24", " ", 
      SuperscriptBox["q", "6"]}], "+", 
     RowBox[{"66", " ", 
      SuperscriptBox["q", "7"]}], "-", 
     RowBox[{"164", " ", 
      SuperscriptBox["q", "8"]}], "+", 
     RowBox[{"369", " ", 
      SuperscriptBox["q", "9"]}], "-", 
     RowBox[{"775", " ", 
      SuperscriptBox["q", "10"]}], "+", 
     RowBox[{"1553", " ", 
      SuperscriptBox["q", "11"]}], "-", 
     RowBox[{"2981", " ", 
      SuperscriptBox["q", "12"]}], "+", 
     RowBox[{"5526", " ", 
      SuperscriptBox["q", "13"]}], "-", 
     RowBox[{"9956", " ", 
      SuperscriptBox["q", "14"]}], "+", 
     RowBox[{"17481", " ", 
      SuperscriptBox["q", "15"]}], "-", 
     RowBox[{"30016", " ", 
      SuperscriptBox["q", "16"]}], "+", 
     RowBox[{"50548", " ", 
      SuperscriptBox["q", "17"]}], "-", 
     RowBox[{"83632", " ", 
      SuperscriptBox["q", "18"]}], "+", 
     RowBox[{"136183", " ", 
      SuperscriptBox["q", "19"]}], "-", 
     RowBox[{"218599", " ", 
      SuperscriptBox["q", "20"]}], "+", 
     RowBox[{"346290", " ", 
      SuperscriptBox["q", "21"]}], "-", 
     RowBox[{"541960", " ", 
      SuperscriptBox["q", "22"]}], "+", 
     RowBox[{"838799", " ", 
      SuperscriptBox["q", "23"]}], "-", 
     RowBox[{"1284836", " ", 
      SuperscriptBox["q", "24"]}], "+", 
     RowBox[{"1949173", " ", 
      SuperscriptBox["q", "25"]}], "-", 
     RowBox[{"2930572", " ", 
      SuperscriptBox["q", "26"]}], "+", 
     RowBox[{"4369124", " ", 
      SuperscriptBox["q", "27"]}], "-", 
     RowBox[{"6462476", " ", 
      SuperscriptBox["q", "28"]}], "+", 
     RowBox[{"9487904", " ", 
      SuperscriptBox["q", "29"]}], "-", 
     RowBox[{"13832056", " ", 
      SuperscriptBox["q", "30"]}], "+", 
     RowBox[{"20031495", " ", 
      SuperscriptBox["q", "31"]}], "-", 
     RowBox[{"28827190", " ", 
      SuperscriptBox["q", "32"]}], "+", 
     RowBox[{"41237264", " ", 
      SuperscriptBox["q", "33"]}], "-", 
     RowBox[{"58654651", " ", 
      SuperscriptBox["q", "34"]}], "+", 
     RowBox[{"82976924", " ", 
      SuperscriptBox["q", "35"]}], "-", 
     RowBox[{"116778071", " ", 
      SuperscriptBox["q", "36"]}], "+", 
     RowBox[{"163536188", " ", 
      SuperscriptBox["q", "37"]}], "-", 
     RowBox[{"227933284", " ", 
      SuperscriptBox["q", "38"]}], "+", 
     RowBox[{"316248485", " ", 
      SuperscriptBox["q", "39"]}], "-", 
     RowBox[{"436873786", " ", 
      SuperscriptBox["q", "40"]}]}]}], "}"}]}], "\n", 
 RowBox[{
  RowBox[{"Phi17", "[", "q_", "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"1", "+", 
     SuperscriptBox["q", "2"], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "4"]}], "+", 
     SuperscriptBox["q", "6"], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "8"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "10"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "12"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "14"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "16"]}], "+", 
     RowBox[{"9", " ", 
      SuperscriptBox["q", "18"]}], "-", 
     RowBox[{"10", " ", 
      SuperscriptBox["q", "20"]}], "+", 
     RowBox[{"11", " ", 
      SuperscriptBox["q", "22"]}], "-", 
     RowBox[{"14", " ", 
      SuperscriptBox["q", "24"]}], "+", 
     RowBox[{"19", " ", 
      SuperscriptBox["q", "26"]}], "-", 
     RowBox[{"22", " ", 
      SuperscriptBox["q", "28"]}], "+", 
     RowBox[{"24", " ", 
      SuperscriptBox["q", "30"]}], "-", 
     RowBox[{"30", " ", 
      SuperscriptBox["q", "32"]}], "+", 
     RowBox[{"39", " ", 
      SuperscriptBox["q", "34"]}], "-", 
     RowBox[{"44", " ", 
      SuperscriptBox["q", "36"]}], "+", 
     RowBox[{"48", " ", 
      SuperscriptBox["q", "38"]}], "-", 
     RowBox[{"59", " ", 
      SuperscriptBox["q", "40"]}], "+", 
     RowBox[{"71", " ", 
      SuperscriptBox["q", "42"]}], "-", 
     RowBox[{"82", " ", 
      SuperscriptBox["q", "44"]}], "+", 
     RowBox[{"91", " ", 
      SuperscriptBox["q", "46"]}], "-", 
     RowBox[{"106", " ", 
      SuperscriptBox["q", "48"]}], "+", 
     RowBox[{"128", " ", 
      SuperscriptBox["q", "50"]}], "-", 
     RowBox[{"145", " ", 
      SuperscriptBox["q", "52"]}], "+", 
     RowBox[{"161", " ", 
      SuperscriptBox["q", "54"]}], "-", 
     RowBox[{"187", " ", 
      SuperscriptBox["q", "56"]}], "+", 
     RowBox[{"220", " ", 
      SuperscriptBox["q", "58"]}], "-", 
     RowBox[{"248", " ", 
      SuperscriptBox["q", "60"]}], "+", 
     RowBox[{"276", " ", 
      SuperscriptBox["q", "62"]}], "-", 
     RowBox[{"317", " ", 
      SuperscriptBox["q", "64"]}], "+", 
     RowBox[{"367", " ", 
      SuperscriptBox["q", "66"]}], "-", 
     RowBox[{"413", " ", 
      SuperscriptBox["q", "68"]}], "+", 
     RowBox[{"459", " ", 
      SuperscriptBox["q", "70"]}], "-", 
     RowBox[{"521", " ", 
      SuperscriptBox["q", "72"]}], "+", 
     RowBox[{"597", " ", 
      SuperscriptBox["q", "74"]}], "-", 
     RowBox[{"669", " ", 
      SuperscriptBox["q", "76"]}], "+", 
     RowBox[{"741", " ", 
      SuperscriptBox["q", "78"]}], "-", 
     RowBox[{"837", " ", 
      SuperscriptBox["q", "80"]}], "+", 
     RowBox[{"952", " ", 
      SuperscriptBox["q", "82"]}], "-", 
     RowBox[{"1059", " ", 
      SuperscriptBox["q", "84"]}], "+", 
     RowBox[{"1173", " ", 
      SuperscriptBox["q", "86"]}], "-", 
     RowBox[{"1318", " ", 
      SuperscriptBox["q", "88"]}], "+", 
     RowBox[{"1482", " ", 
      SuperscriptBox["q", "90"]}]}], ",", 
    RowBox[{"q", "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "2"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "3"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "4"]}], "+", 
     RowBox[{"10", " ", 
      SuperscriptBox["q", "5"]}], "-", 
     RowBox[{"14", " ", 
      SuperscriptBox["q", "6"]}], "+", 
     RowBox[{"20", " ", 
      SuperscriptBox["q", "7"]}], "-", 
     RowBox[{"28", " ", 
      SuperscriptBox["q", "8"]}], "+", 
     RowBox[{"40", " ", 
      SuperscriptBox["q", "9"]}], "-", 
     RowBox[{"55", " ", 
      SuperscriptBox["q", "10"]}], "+", 
     RowBox[{"74", " ", 
      SuperscriptBox["q", "11"]}], "-", 
     RowBox[{"100", " ", 
      SuperscriptBox["q", "12"]}], "+", 
     RowBox[{"132", " ", 
      SuperscriptBox["q", "13"]}], "-", 
     RowBox[{"174", " ", 
      SuperscriptBox["q", "14"]}], "+", 
     RowBox[{"228", " ", 
      SuperscriptBox["q", "15"]}], "-", 
     RowBox[{"294", " ", 
      SuperscriptBox["q", "16"]}], "+", 
     RowBox[{"378", " ", 
      SuperscriptBox["q", "17"]}], "-", 
     RowBox[{"484", " ", 
      SuperscriptBox["q", "18"]}], "+", 
     RowBox[{"614", " ", 
      SuperscriptBox["q", "19"]}], "-", 
     RowBox[{"776", " ", 
      SuperscriptBox["q", "20"]}], "+", 
     RowBox[{"974", " ", 
      SuperscriptBox["q", "21"]}], "-", 
     RowBox[{"1218", " ", 
      SuperscriptBox["q", "22"]}], "+", 
     RowBox[{"1516", " ", 
      SuperscriptBox["q", "23"]}], "-", 
     RowBox[{"1880", " ", 
      SuperscriptBox["q", "24"]}], "+", 
     RowBox[{"2320", " ", 
      SuperscriptBox["q", "25"]}], "-", 
     RowBox[{"2853", " ", 
      SuperscriptBox["q", "26"]}], "+", 
     RowBox[{"3498", " ", 
      SuperscriptBox["q", "27"]}], "-", 
     RowBox[{"4270", " ", 
      SuperscriptBox["q", "28"]}], "+", 
     RowBox[{"5200", " ", 
      SuperscriptBox["q", "29"]}], "-", 
     RowBox[{"6312", " ", 
      SuperscriptBox["q", "30"]}], "+", 
     RowBox[{"7636", " ", 
      SuperscriptBox["q", "31"]}], "-", 
     RowBox[{"9216", " ", 
      SuperscriptBox["q", "32"]}], "+", 
     RowBox[{"11092", " ", 
      SuperscriptBox["q", "33"]}], "-", 
     RowBox[{"13314", " ", 
      SuperscriptBox["q", "34"]}], "+", 
     RowBox[{"15944", " ", 
      SuperscriptBox["q", "35"]}], "-", 
     RowBox[{"19048", " ", 
      SuperscriptBox["q", "36"]}], "+", 
     RowBox[{"22704", " ", 
      SuperscriptBox["q", "37"]}], "-", 
     RowBox[{"27004", " ", 
      SuperscriptBox["q", "38"]}], "+", 
     RowBox[{"32052", " ", 
      SuperscriptBox["q", "39"]}], "-", 
     RowBox[{"37964", " ", 
      SuperscriptBox["q", "40"]}], "+", 
     RowBox[{"44880", " ", 
      SuperscriptBox["q", "41"]}], "-", 
     RowBox[{"52958", " ", 
      SuperscriptBox["q", "42"]}], "+", 
     RowBox[{"62372", " ", 
      SuperscriptBox["q", "43"]}], "-", 
     RowBox[{"73334", " ", 
      SuperscriptBox["q", "44"]}], "+", 
     RowBox[{"86078", " ", 
      SuperscriptBox["q", "45"]}]}], ",", 
    RowBox[{"1", "-", 
     SuperscriptBox["q", "6"], "+", 
     SuperscriptBox["q", "8"], "-", 
     SuperscriptBox["q", "10"], "+", 
     SuperscriptBox["q", "12"], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "14"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["q", "16"]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["q", "18"]}], "+", 
     RowBox[{"5", " ", 
      SuperscriptBox["q", "20"]}], "-", 
     RowBox[{"5", " ", 
      SuperscriptBox["q", "22"]}], "+", 
     RowBox[{"7", " ", 
      SuperscriptBox["q", "24"]}], "-", 
     RowBox[{"9", " ", 
      SuperscriptBox["q", "26"]}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["q", "28"]}], "-", 
     RowBox[{"11", " ", 
      SuperscriptBox["q", "30"]}], "+", 
     RowBox[{"14", " ", 
      SuperscriptBox["q", "32"]}], "-", 
     RowBox[{"15", " ", 
      SuperscriptBox["q", "34"]}], "+", 
     RowBox[{"19", " ", 
      SuperscriptBox["q", "36"]}], "-", 
     RowBox[{"23", " ", 
      SuperscriptBox["q", "38"]}], "+", 
     RowBox[{"26", " ", 
      SuperscriptBox["q", "40"]}], "-", 
     RowBox[{"31", " ", 
      SuperscriptBox["q", "42"]}], "+", 
     RowBox[{"35", " ", 
      SuperscriptBox["q", "44"]}], "-", 
     RowBox[{"41", " ", 
      SuperscriptBox["q", "46"]}], "+", 
     RowBox[{"49", " ", 
      SuperscriptBox["q", "48"]}], "-", 
     RowBox[{"56", " ", 
      SuperscriptBox["q", "50"]}], "+", 
     RowBox[{"63", " ", 
      SuperscriptBox["q", "52"]}], "-", 
     RowBox[{"74", " ", 
      SuperscriptBox["q", "54"]}], "+", 
     RowBox[{"86", " ", 
      SuperscriptBox["q", "56"]}], "-", 
     RowBox[{"96", " ", 
      SuperscriptBox["q", "58"]}], "+", 
     RowBox[{"109", " ", 
      SuperscriptBox["q", "60"]}], "-", 
     RowBox[{"126", " ", 
      SuperscriptBox["q", "62"]}], "+", 
     RowBox[{"143", " ", 
      SuperscriptBox["q", "64"]}], "-", 
     RowBox[{"162", " ", 
      SuperscriptBox["q", "66"]}], "+", 
     RowBox[{"184", " ", 
      SuperscriptBox["q", "68"]}], "-", 
     RowBox[{"207", " ", 
      SuperscriptBox["q", "70"]}], "+", 
     RowBox[{"237", " ", 
      SuperscriptBox["q", "72"]}], "-", 
     RowBox[{"267", " ", 
      SuperscriptBox["q", "74"]}], "+", 
     RowBox[{"296", " ", 
      SuperscriptBox["q", "76"]}], "-", 
     RowBox[{"335", " ", 
      SuperscriptBox["q", "78"]}], "+", 
     RowBox[{"380", " ", 
      SuperscriptBox["q", "80"]}], "-", 
     RowBox[{"422", " ", 
      SuperscriptBox["q", "82"]}], "+", 
     RowBox[{"473", " ", 
      SuperscriptBox["q", "84"]}], "-", 
     RowBox[{"532", " ", 
      SuperscriptBox["q", "86"]}], "+", 
     RowBox[{"594", " ", 
      SuperscriptBox["q", "88"]}], "-", 
     RowBox[{"664", " ", 
      SuperscriptBox["q", "90"]}]}], ",", 
    RowBox[{
     RowBox[{"2", " ", "q"}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "2"]}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "3"]}], "-", 
     RowBox[{"9", " ", 
      SuperscriptBox["q", "4"]}], "+", 
     RowBox[{"15", " ", 
      SuperscriptBox["q", "5"]}], "-", 
     RowBox[{"22", " ", 
      SuperscriptBox["q", "6"]}], "+", 
     RowBox[{"32", " ", 
      SuperscriptBox["q", "7"]}], "-", 
     RowBox[{"46", " ", 
      SuperscriptBox["q", "8"]}], "+", 
     RowBox[{"64", " ", 
      SuperscriptBox["q", "9"]}], "-", 
     RowBox[{"88", " ", 
      SuperscriptBox["q", "10"]}], "+", 
     RowBox[{"120", " ", 
      SuperscriptBox["q", "11"]}], "-", 
     RowBox[{"162", " ", 
      SuperscriptBox["q", "12"]}], "+", 
     RowBox[{"214", " ", 
      SuperscriptBox["q", "13"]}], "-", 
     RowBox[{"282", " ", 
      SuperscriptBox["q", "14"]}], "+", 
     RowBox[{"370", " ", 
      SuperscriptBox["q", "15"]}], "-", 
     RowBox[{"478", " ", 
      SuperscriptBox["q", "16"]}], "+", 
     RowBox[{"616", " ", 
      SuperscriptBox["q", "17"]}], "-", 
     RowBox[{"788", " ", 
      SuperscriptBox["q", "18"]}], "+", 
     RowBox[{"1000", " ", 
      SuperscriptBox["q", "19"]}], "-", 
     RowBox[{"1266", " ", 
      SuperscriptBox["q", "20"]}], "+", 
     RowBox[{"1592", " ", 
      SuperscriptBox["q", "21"]}], "-", 
     RowBox[{"1992", " ", 
      SuperscriptBox["q", "22"]}], "+", 
     RowBox[{"2482", " ", 
      SuperscriptBox["q", "23"]}], "-", 
     RowBox[{"3078", " ", 
      SuperscriptBox["q", "24"]}], "+", 
     RowBox[{"3802", " ", 
      SuperscriptBox["q", "25"]}], "-", 
     RowBox[{"4680", " ", 
      SuperscriptBox["q", "26"]}], "+", 
     RowBox[{"5740", " ", 
      SuperscriptBox["q", "27"]}], "-", 
     RowBox[{"7012", " ", 
      SuperscriptBox["q", "28"]}], "+", 
     RowBox[{"8542", " ", 
      SuperscriptBox["q", "29"]}], "-", 
     RowBox[{"10374", " ", 
      SuperscriptBox["q", "30"]}], "+", 
     RowBox[{"12558", " ", 
      SuperscriptBox["q", "31"]}], "-", 
     RowBox[{"15164", " ", 
      SuperscriptBox["q", "32"]}], "+", 
     RowBox[{"18258", " ", 
      SuperscriptBox["q", "33"]}], "-", 
     RowBox[{"21924", " ", 
      SuperscriptBox["q", "34"]}], "+", 
     RowBox[{"26268", " ", 
      SuperscriptBox["q", "35"]}], "-", 
     RowBox[{"31396", " ", 
      SuperscriptBox["q", "36"]}], "+", 
     RowBox[{"37435", " ", 
      SuperscriptBox["q", "37"]}], "-", 
     RowBox[{"44542", " ", 
      SuperscriptBox["q", "38"]}], "+", 
     RowBox[{"52886", " ", 
      SuperscriptBox["q", "39"]}], "-", 
     RowBox[{"62663", " ", 
      SuperscriptBox["q", "40"]}], "+", 
     RowBox[{"74106", " ", 
      SuperscriptBox["q", "41"]}], "-", 
     RowBox[{"87472", " ", 
      SuperscriptBox["q", "42"]}], "+", 
     RowBox[{"103054", " ", 
      SuperscriptBox["q", "43"]}], "-", 
     RowBox[{"121202", " ", 
      SuperscriptBox["q", "44"]}], "+", 
     RowBox[{"142306", " ", 
      SuperscriptBox["q", "45"]}]}], ",", 
    RowBox[{
     SuperscriptBox["q", "2"], "-", 
     SuperscriptBox["q", "4"], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "6"]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["q", "8"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "10"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "12"]}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "14"]}], "-", 
     RowBox[{"9", " ", 
      SuperscriptBox["q", "16"]}], "+", 
     RowBox[{"9", " ", 
      SuperscriptBox["q", "18"]}], "-", 
     RowBox[{"11", " ", 
      SuperscriptBox["q", "20"]}], "+", 
     RowBox[{"15", " ", 
      SuperscriptBox["q", "22"]}], "-", 
     RowBox[{"19", " ", 
      SuperscriptBox["q", "24"]}], "+", 
     RowBox[{"22", " ", 
      SuperscriptBox["q", "26"]}], "-", 
     RowBox[{"25", " ", 
      SuperscriptBox["q", "28"]}], "+", 
     RowBox[{"31", " ", 
      SuperscriptBox["q", "30"]}], "-", 
     RowBox[{"39", " ", 
      SuperscriptBox["q", "32"]}], "+", 
     RowBox[{"45", " ", 
      SuperscriptBox["q", "34"]}], "-", 
     RowBox[{"50", " ", 
      SuperscriptBox["q", "36"]}], "+", 
     RowBox[{"61", " ", 
      SuperscriptBox["q", "38"]}], "-", 
     RowBox[{"74", " ", 
      SuperscriptBox["q", "40"]}], "+", 
     RowBox[{"84", " ", 
      SuperscriptBox["q", "42"]}], "-", 
     RowBox[{"96", " ", 
      SuperscriptBox["q", "44"]}], "+", 
     RowBox[{"113", " ", 
      SuperscriptBox["q", "46"]}], "-", 
     RowBox[{"133", " ", 
      SuperscriptBox["q", "48"]}], "+", 
     RowBox[{"153", " ", 
      SuperscriptBox["q", "50"]}], "-", 
     RowBox[{"173", " ", 
      SuperscriptBox["q", "52"]}], "+", 
     RowBox[{"200", " ", 
      SuperscriptBox["q", "54"]}], "-", 
     RowBox[{"233", " ", 
      SuperscriptBox["q", "56"]}], "+", 
     RowBox[{"265", " ", 
      SuperscriptBox["q", "58"]}], "-", 
     RowBox[{"297", " ", 
      SuperscriptBox["q", "60"]}], "+", 
     RowBox[{"341", " ", 
      SuperscriptBox["q", "62"]}], "-", 
     RowBox[{"394", " ", 
      SuperscriptBox["q", "64"]}], "+", 
     RowBox[{"443", " ", 
      SuperscriptBox["q", "66"]}], "-", 
     RowBox[{"497", " ", 
      SuperscriptBox["q", "68"]}], "+", 
     RowBox[{"566", " ", 
      SuperscriptBox["q", "70"]}], "-", 
     RowBox[{"645", " ", 
      SuperscriptBox["q", "72"]}], "+", 
     RowBox[{"724", " ", 
      SuperscriptBox["q", "74"]}], "-", 
     RowBox[{"809", " ", 
      SuperscriptBox["q", "76"]}], "+", 
     RowBox[{"912", " ", 
      SuperscriptBox["q", "78"]}], "-", 
     RowBox[{"1034", " ", 
      SuperscriptBox["q", "80"]}], "+", 
     RowBox[{"1157", " ", 
      SuperscriptBox["q", "82"]}], "-", 
     RowBox[{"1285", " ", 
      SuperscriptBox["q", "84"]}], "+", 
     RowBox[{"1444", " ", 
      SuperscriptBox["q", "86"]}], "-", 
     RowBox[{"1623", " ", 
      SuperscriptBox["q", "88"]}], "+", 
     RowBox[{"1806", " ", 
      SuperscriptBox["q", "90"]}]}], ",", 
    RowBox[{
     RowBox[{"2", " ", "q"}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["q", "2"]}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "3"]}], "-", 
     RowBox[{"10", " ", 
      SuperscriptBox["q", "4"]}], "+", 
     RowBox[{"14", " ", 
      SuperscriptBox["q", "5"]}], "-", 
     RowBox[{"22", " ", 
      SuperscriptBox["q", "6"]}], "+", 
     RowBox[{"32", " ", 
      SuperscriptBox["q", "7"]}], "-", 
     RowBox[{"46", " ", 
      SuperscriptBox["q", "8"]}], "+", 
     RowBox[{"65", " ", 
      SuperscriptBox["q", "9"]}], "-", 
     RowBox[{"90", " ", 
      SuperscriptBox["q", "10"]}], "+", 
     RowBox[{"122", " ", 
      SuperscriptBox["q", "11"]}], "-", 
     RowBox[{"164", " ", 
      SuperscriptBox["q", "12"]}], "+", 
     RowBox[{"220", " ", 
      SuperscriptBox["q", "13"]}], "-", 
     RowBox[{"290", " ", 
      SuperscriptBox["q", "14"]}], "+", 
     RowBox[{"380", " ", 
      SuperscriptBox["q", "15"]}], "-", 
     RowBox[{"494", " ", 
      SuperscriptBox["q", "16"]}], "+", 
     RowBox[{"636", " ", 
      SuperscriptBox["q", "17"]}], "-", 
     RowBox[{"816", " ", 
      SuperscriptBox["q", "18"]}], "+", 
     RowBox[{"1040", " ", 
      SuperscriptBox["q", "19"]}], "-", 
     RowBox[{"1314", " ", 
      SuperscriptBox["q", "20"]}], "+", 
     RowBox[{"1656", " ", 
      SuperscriptBox["q", "21"]}], "-", 
     RowBox[{"2076", " ", 
      SuperscriptBox["q", "22"]}], "+", 
     RowBox[{"2588", " ", 
      SuperscriptBox["q", "23"]}], "-", 
     RowBox[{"3216", " ", 
      SuperscriptBox["q", "24"]}], "+", 
     RowBox[{"3978", " ", 
      SuperscriptBox["q", "25"]}], "-", 
     RowBox[{"4898", " ", 
      SuperscriptBox["q", "26"]}], "+", 
     RowBox[{"6014", " ", 
      SuperscriptBox["q", "27"]}], "-", 
     RowBox[{"7358", " ", 
      SuperscriptBox["q", "28"]}], "+", 
     RowBox[{"8969", " ", 
      SuperscriptBox["q", "29"]}], "-", 
     RowBox[{"10902", " ", 
      SuperscriptBox["q", "30"]}], "+", 
     RowBox[{"13212", " ", 
      SuperscriptBox["q", "31"]}], "-", 
     RowBox[{"15960", " ", 
      SuperscriptBox["q", "32"]}], "+", 
     RowBox[{"19234", " ", 
      SuperscriptBox["q", "33"]}], "-", 
     RowBox[{"23120", " ", 
      SuperscriptBox["q", "34"]}], "+", 
     RowBox[{"27712", " ", 
      SuperscriptBox["q", "35"]}], "-", 
     RowBox[{"33146", " ", 
      SuperscriptBox["q", "36"]}], "+", 
     RowBox[{"39552", " ", 
      SuperscriptBox["q", "37"]}], "-", 
     RowBox[{"47086", " ", 
      SuperscriptBox["q", "38"]}], "+", 
     RowBox[{"55944", " ", 
      SuperscriptBox["q", "39"]}], "-", 
     RowBox[{"66328", " ", 
      SuperscriptBox["q", "40"]}], "+", 
     RowBox[{"78478", " ", 
      SuperscriptBox["q", "41"]}], "-", 
     RowBox[{"92684", " ", 
      SuperscriptBox["q", "42"]}], "+", 
     RowBox[{"109260", " ", 
      SuperscriptBox["q", "43"]}], "-", 
     RowBox[{"128562", " ", 
      SuperscriptBox["q", "44"]}], "+", 
     RowBox[{"151020", " ", 
      SuperscriptBox["q", "45"]}]}], ",", 
    RowBox[{
     RowBox[{"2", " ", 
      SuperscriptBox["q", "6"]}], "-", 
     SuperscriptBox["q", "8"], "-", 
     SuperscriptBox["q", "12"], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "14"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "16"]}], "+", 
     SuperscriptBox["q", "18"], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "20"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "22"]}], "-", 
     RowBox[{"5", " ", 
      SuperscriptBox["q", "24"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["q", "26"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "28"]}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["q", "30"]}], "-", 
     RowBox[{"8", " ", 
      SuperscriptBox["q", "32"]}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "34"]}], "-", 
     RowBox[{"9", " ", 
      SuperscriptBox["q", "36"]}], "+", 
     RowBox[{"14", " ", 
      SuperscriptBox["q", "38"]}], "-", 
     RowBox[{"14", " ", 
      SuperscriptBox["q", "40"]}], "+", 
     RowBox[{"14", " ", 
      SuperscriptBox["q", "42"]}], "-", 
     RowBox[{"17", " ", 
      SuperscriptBox["q", "44"]}], "+", 
     RowBox[{"24", " ", 
      SuperscriptBox["q", "46"]}], "-", 
     RowBox[{"26", " ", 
      SuperscriptBox["q", "48"]}], "+", 
     RowBox[{"24", " ", 
      SuperscriptBox["q", "50"]}], "-", 
     RowBox[{"30", " ", 
      SuperscriptBox["q", "52"]}], "+", 
     RowBox[{"42", " ", 
      SuperscriptBox["q", "54"]}], "-", 
     RowBox[{"45", " ", 
      SuperscriptBox["q", "56"]}], "+", 
     RowBox[{"43", " ", 
      SuperscriptBox["q", "58"]}], "-", 
     RowBox[{"54", " ", 
      SuperscriptBox["q", "60"]}], "+", 
     RowBox[{"67", " ", 
      SuperscriptBox["q", "62"]}], "-", 
     RowBox[{"72", " ", 
      SuperscriptBox["q", "64"]}], "+", 
     RowBox[{"76", " ", 
      SuperscriptBox["q", "66"]}], "-", 
     RowBox[{"88", " ", 
      SuperscriptBox["q", "68"]}], "+", 
     RowBox[{"109", " ", 
      SuperscriptBox["q", "70"]}], "-", 
     RowBox[{"121", " ", 
      SuperscriptBox["q", "72"]}], "+", 
     RowBox[{"125", " ", 
      SuperscriptBox["q", "74"]}], "-", 
     RowBox[{"145", " ", 
      SuperscriptBox["q", "76"]}], "+", 
     RowBox[{"174", " ", 
      SuperscriptBox["q", "78"]}], "-", 
     RowBox[{"190", " ", 
      SuperscriptBox["q", "80"]}], "+", 
     RowBox[{"200", " ", 
      SuperscriptBox["q", "82"]}], "-", 
     RowBox[{"232", " ", 
      SuperscriptBox["q", "84"]}], "+", 
     RowBox[{"273", " ", 
      SuperscriptBox["q", "86"]}], "-", 
     RowBox[{"297", " ", 
      SuperscriptBox["q", "88"]}], "+", 
     RowBox[{"319", " ", 
      SuperscriptBox["q", "90"]}]}], ",", 
    RowBox[{"q", "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "2"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "3"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "4"]}], "+", 
     RowBox[{"10", " ", 
      SuperscriptBox["q", "5"]}], "-", 
     RowBox[{"16", " ", 
      SuperscriptBox["q", "6"]}], "+", 
     RowBox[{"22", " ", 
      SuperscriptBox["q", "7"]}], "-", 
     RowBox[{"32", " ", 
      SuperscriptBox["q", "8"]}], "+", 
     RowBox[{"46", " ", 
      SuperscriptBox["q", "9"]}], "-", 
     RowBox[{"62", " ", 
      SuperscriptBox["q", "10"]}], "+", 
     RowBox[{"86", " ", 
      SuperscriptBox["q", "11"]}], "-", 
     RowBox[{"118", " ", 
      SuperscriptBox["q", "12"]}], "+", 
     RowBox[{"156", " ", 
      SuperscriptBox["q", "13"]}], "-", 
     RowBox[{"208", " ", 
      SuperscriptBox["q", "14"]}], "+", 
     RowBox[{"274", " ", 
      SuperscriptBox["q", "15"]}], "-", 
     RowBox[{"355", " ", 
      SuperscriptBox["q", "16"]}], "+", 
     RowBox[{"460", " ", 
      SuperscriptBox["q", "17"]}], "-", 
     RowBox[{"592", " ", 
      SuperscriptBox["q", "18"]}], "+", 
     RowBox[{"754", " ", 
      SuperscriptBox["q", "19"]}], "-", 
     RowBox[{"957", " ", 
      SuperscriptBox["q", "20"]}], "+", 
     RowBox[{"1210", " ", 
      SuperscriptBox["q", "21"]}], "-", 
     RowBox[{"1516", " ", 
      SuperscriptBox["q", "22"]}], "+", 
     RowBox[{"1896", " ", 
      SuperscriptBox["q", "23"]}], "-", 
     RowBox[{"2360", " ", 
      SuperscriptBox["q", "24"]}], "+", 
     RowBox[{"2920", " ", 
      SuperscriptBox["q", "25"]}], "-", 
     RowBox[{"3606", " ", 
      SuperscriptBox["q", "26"]}], "+", 
     RowBox[{"4434", " ", 
      SuperscriptBox["q", "27"]}], "-", 
     RowBox[{"5428", " ", 
      SuperscriptBox["q", "28"]}], "+", 
     RowBox[{"6628", " ", 
      SuperscriptBox["q", "29"]}], "-", 
     RowBox[{"8068", " ", 
      SuperscriptBox["q", "30"]}], "+", 
     RowBox[{"9784", " ", 
      SuperscriptBox["q", "31"]}], "-", 
     RowBox[{"11838", " ", 
      SuperscriptBox["q", "32"]}], "+", 
     RowBox[{"14284", " ", 
      SuperscriptBox["q", "33"]}], "-", 
     RowBox[{"17180", " ", 
      SuperscriptBox["q", "34"]}], "+", 
     RowBox[{"20620", " ", 
      SuperscriptBox["q", "35"]}], "-", 
     RowBox[{"24688", " ", 
      SuperscriptBox["q", "36"]}], "+", 
     RowBox[{"29480", " ", 
      SuperscriptBox["q", "37"]}], "-", 
     RowBox[{"35132", " ", 
      SuperscriptBox["q", "38"]}], "+", 
     RowBox[{"41778", " ", 
      SuperscriptBox["q", "39"]}], "-", 
     RowBox[{"49568", " ", 
      SuperscriptBox["q", "40"]}], "+", 
     RowBox[{"58702", " ", 
      SuperscriptBox["q", "41"]}], "-", 
     RowBox[{"69384", " ", 
      SuperscriptBox["q", "42"]}], "+", 
     RowBox[{"81844", " ", 
      SuperscriptBox["q", "43"]}], "-", 
     RowBox[{"96380", " ", 
      SuperscriptBox["q", "44"]}], "+", 
     RowBox[{"113298", " ", 
      SuperscriptBox["q", "45"]}]}], ",", 
    RowBox[{
     SuperscriptBox["q", "2"], "-", 
     SuperscriptBox["q", "4"], "+", 
     SuperscriptBox["q", "6"], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "8"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["q", "10"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "12"]}], "+", 
     RowBox[{"5", " ", 
      SuperscriptBox["q", "14"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "16"]}], "+", 
     RowBox[{"9", " ", 
      SuperscriptBox["q", "18"]}], "-", 
     RowBox[{"11", " ", 
      SuperscriptBox["q", "20"]}], "+", 
     RowBox[{"11", " ", 
      SuperscriptBox["q", "22"]}], "-", 
     RowBox[{"14", " ", 
      SuperscriptBox["q", "24"]}], "+", 
     RowBox[{"19", " ", 
      SuperscriptBox["q", "26"]}], "-", 
     RowBox[{"22", " ", 
      SuperscriptBox["q", "28"]}], "+", 
     RowBox[{"26", " ", 
      SuperscriptBox["q", "30"]}], "-", 
     RowBox[{"31", " ", 
      SuperscriptBox["q", "32"]}], "+", 
     RowBox[{"38", " ", 
      SuperscriptBox["q", "34"]}], "-", 
     RowBox[{"45", " ", 
      SuperscriptBox["q", "36"]}], "+", 
     RowBox[{"50", " ", 
      SuperscriptBox["q", "38"]}], "-", 
     RowBox[{"60", " ", 
      SuperscriptBox["q", "40"]}], "+", 
     RowBox[{"72", " ", 
      SuperscriptBox["q", "42"]}], "-", 
     RowBox[{"83", " ", 
      SuperscriptBox["q", "44"]}], "+", 
     RowBox[{"95", " ", 
      SuperscriptBox["q", "46"]}], "-", 
     RowBox[{"111", " ", 
      SuperscriptBox["q", "48"]}], "+", 
     RowBox[{"131", " ", 
      SuperscriptBox["q", "50"]}], "-", 
     RowBox[{"149", " ", 
      SuperscriptBox["q", "52"]}], "+", 
     RowBox[{"168", " ", 
      SuperscriptBox["q", "54"]}], "-", 
     RowBox[{"195", " ", 
      SuperscriptBox["q", "56"]}], "+", 
     RowBox[{"226", " ", 
      SuperscriptBox["q", "58"]}], "-", 
     RowBox[{"257", " ", 
      SuperscriptBox["q", "60"]}], "+", 
     RowBox[{"290", " ", 
      SuperscriptBox["q", "62"]}], "-", 
     RowBox[{"331", " ", 
      SuperscriptBox["q", "64"]}], "+", 
     RowBox[{"381", " ", 
      SuperscriptBox["q", "66"]}], "-", 
     RowBox[{"430", " ", 
      SuperscriptBox["q", "68"]}], "+", 
     RowBox[{"481", " ", 
      SuperscriptBox["q", "70"]}], "-", 
     RowBox[{"546", " ", 
      SuperscriptBox["q", "72"]}], "+", 
     RowBox[{"622", " ", 
      SuperscriptBox["q", "74"]}], "-", 
     RowBox[{"698", " ", 
      SuperscriptBox["q", "76"]}], "+", 
     RowBox[{"781", " ", 
      SuperscriptBox["q", "78"]}], "-", 
     RowBox[{"881", " ", 
      SuperscriptBox["q", "80"]}], "+", 
     RowBox[{"993", " ", 
      SuperscriptBox["q", "82"]}], "-", 
     RowBox[{"1111", " ", 
      SuperscriptBox["q", "84"]}], "+", 
     RowBox[{"1236", " ", 
      SuperscriptBox["q", "86"]}], "-", 
     RowBox[{"1385", " ", 
      SuperscriptBox["q", "88"]}], "+", 
     RowBox[{"1557", " ", 
      SuperscriptBox["q", "90"]}]}], ",", 
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["q", "2"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "3"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "4"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "5"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "6"]}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["q", "7"]}], "-", 
     RowBox[{"12", " ", 
      SuperscriptBox["q", "8"]}], "+", 
     RowBox[{"18", " ", 
      SuperscriptBox["q", "9"]}], "-", 
     RowBox[{"24", " ", 
      SuperscriptBox["q", "10"]}], "+", 
     RowBox[{"34", " ", 
      SuperscriptBox["q", "11"]}], "-", 
     RowBox[{"46", " ", 
      SuperscriptBox["q", "12"]}], "+", 
     RowBox[{"61", " ", 
      SuperscriptBox["q", "13"]}], "-", 
     RowBox[{"82", " ", 
      SuperscriptBox["q", "14"]}], "+", 
     RowBox[{"108", " ", 
      SuperscriptBox["q", "15"]}], "-", 
     RowBox[{"140", " ", 
      SuperscriptBox["q", "16"]}], "+", 
     RowBox[{"182", " ", 
      SuperscriptBox["q", "17"]}], "-", 
     RowBox[{"236", " ", 
      SuperscriptBox["q", "18"]}], "+", 
     RowBox[{"300", " ", 
      SuperscriptBox["q", "19"]}], "-", 
     RowBox[{"384", " ", 
      SuperscriptBox["q", "20"]}], "+", 
     RowBox[{"486", " ", 
      SuperscriptBox["q", "21"]}], "-", 
     RowBox[{"608", " ", 
      SuperscriptBox["q", "22"]}], "+", 
     RowBox[{"764", " ", 
      SuperscriptBox["q", "23"]}], "-", 
     RowBox[{"954", " ", 
      SuperscriptBox["q", "24"]}], "+", 
     RowBox[{"1181", " ", 
      SuperscriptBox["q", "25"]}], "-", 
     RowBox[{"1462", " ", 
      SuperscriptBox["q", "26"]}], "+", 
     RowBox[{"1802", " ", 
      SuperscriptBox["q", "27"]}], "-", 
     RowBox[{"2208", " ", 
      SuperscriptBox["q", "28"]}], "+", 
     RowBox[{"2702", " ", 
      SuperscriptBox["q", "29"]}], "-", 
     RowBox[{"3296", " ", 
      SuperscriptBox["q", "30"]}], "+", 
     RowBox[{"4000", " ", 
      SuperscriptBox["q", "31"]}], "-", 
     RowBox[{"4848", " ", 
      SuperscriptBox["q", "32"]}], "+", 
     RowBox[{"5860", " ", 
      SuperscriptBox["q", "33"]}], "-", 
     RowBox[{"7054", " ", 
      SuperscriptBox["q", "34"]}], "+", 
     RowBox[{"8480", " ", 
      SuperscriptBox["q", "35"]}], "-", 
     RowBox[{"10166", " ", 
      SuperscriptBox["q", "36"]}], "+", 
     RowBox[{"12150", " ", 
      SuperscriptBox["q", "37"]}], "-", 
     RowBox[{"14500", " ", 
      SuperscriptBox["q", "38"]}], "+", 
     RowBox[{"17264", " ", 
      SuperscriptBox["q", "39"]}], "-", 
     RowBox[{"20500", " ", 
      SuperscriptBox["q", "40"]}], "+", 
     RowBox[{"24306", " ", 
      SuperscriptBox["q", "41"]}], "-", 
     RowBox[{"28760", " ", 
      SuperscriptBox["q", "42"]}], "+", 
     RowBox[{"33952", " ", 
      SuperscriptBox["q", "43"]}], "-", 
     RowBox[{"40024", " ", 
      SuperscriptBox["q", "44"]}], "+", 
     RowBox[{"47096", " ", 
      SuperscriptBox["q", "45"]}]}], ",", 
    RowBox[{
     SuperscriptBox["q", "2"], "-", 
     SuperscriptBox["q", "4"], "+", 
     SuperscriptBox["q", "6"], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "8"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "10"]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["q", "12"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "14"]}], "-", 
     RowBox[{"5", " ", 
      SuperscriptBox["q", "16"]}], "+", 
     RowBox[{"7", " ", 
      SuperscriptBox["q", "18"]}], "-", 
     RowBox[{"7", " ", 
      SuperscriptBox["q", "20"]}], "+", 
     RowBox[{"9", " ", 
      SuperscriptBox["q", "22"]}], "-", 
     RowBox[{"12", " ", 
      SuperscriptBox["q", "24"]}], "+", 
     RowBox[{"14", " ", 
      SuperscriptBox["q", "26"]}], "-", 
     RowBox[{"15", " ", 
      SuperscriptBox["q", "28"]}], "+", 
     RowBox[{"19", " ", 
      SuperscriptBox["q", "30"]}], "-", 
     RowBox[{"24", " ", 
      SuperscriptBox["q", "32"]}], "+", 
     RowBox[{"27", " ", 
      SuperscriptBox["q", "34"]}], "-", 
     RowBox[{"32", " ", 
      SuperscriptBox["q", "36"]}], "+", 
     RowBox[{"37", " ", 
      SuperscriptBox["q", "38"]}], "-", 
     RowBox[{"44", " ", 
      SuperscriptBox["q", "40"]}], "+", 
     RowBox[{"53", " ", 
      SuperscriptBox["q", "42"]}], "-", 
     RowBox[{"60", " ", 
      SuperscriptBox["q", "44"]}], "+", 
     RowBox[{"69", " ", 
      SuperscriptBox["q", "46"]}], "-", 
     RowBox[{"83", " ", 
      SuperscriptBox["q", "48"]}], "+", 
     RowBox[{"94", " ", 
      SuperscriptBox["q", "50"]}], "-", 
     RowBox[{"106", " ", 
      SuperscriptBox["q", "52"]}], "+", 
     RowBox[{"124", " ", 
      SuperscriptBox["q", "54"]}], "-", 
     RowBox[{"144", " ", 
      SuperscriptBox["q", "56"]}], "+", 
     RowBox[{"163", " ", 
      SuperscriptBox["q", "58"]}], "-", 
     RowBox[{"185", " ", 
      SuperscriptBox["q", "60"]}], "+", 
     RowBox[{"212", " ", 
      SuperscriptBox["q", "62"]}], "-", 
     RowBox[{"243", " ", 
      SuperscriptBox["q", "64"]}], "+", 
     RowBox[{"277", " ", 
      SuperscriptBox["q", "66"]}], "-", 
     RowBox[{"310", " ", 
      SuperscriptBox["q", "68"]}], "+", 
     RowBox[{"351", " ", 
      SuperscriptBox["q", "70"]}], "-", 
     RowBox[{"402", " ", 
      SuperscriptBox["q", "72"]}], "+", 
     RowBox[{"452", " ", 
      SuperscriptBox["q", "74"]}], "-", 
     RowBox[{"504", " ", 
      SuperscriptBox["q", "76"]}], "+", 
     RowBox[{"571", " ", 
      SuperscriptBox["q", "78"]}], "-", 
     RowBox[{"645", " ", 
      SuperscriptBox["q", "80"]}], "+", 
     RowBox[{"722", " ", 
      SuperscriptBox["q", "82"]}], "-", 
     RowBox[{"807", " ", 
      SuperscriptBox["q", "84"]}], "+", 
     RowBox[{"904", " ", 
      SuperscriptBox["q", "86"]}], "-", 
     RowBox[{"1015", " ", 
      SuperscriptBox["q", "88"]}], "+", 
     RowBox[{"1134", " ", 
      SuperscriptBox["q", "90"]}]}], ",", 
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["q", "5"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "6"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "7"]}], "+", 
     RowBox[{"5", " ", 
      SuperscriptBox["q", "8"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "9"]}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["q", "10"]}], "-", 
     RowBox[{"14", " ", 
      SuperscriptBox["q", "11"]}], "+", 
     RowBox[{"18", " ", 
      SuperscriptBox["q", "12"]}], "-", 
     RowBox[{"24", " ", 
      SuperscriptBox["q", "13"]}], "+", 
     RowBox[{"34", " ", 
      SuperscriptBox["q", "14"]}], "-", 
     RowBox[{"44", " ", 
      SuperscriptBox["q", "15"]}], "+", 
     RowBox[{"58", " ", 
      SuperscriptBox["q", "16"]}], "-", 
     RowBox[{"78", " ", 
      SuperscriptBox["q", "17"]}], "+", 
     RowBox[{"100", " ", 
      SuperscriptBox["q", "18"]}], "-", 
     RowBox[{"128", " ", 
      SuperscriptBox["q", "19"]}], "+", 
     RowBox[{"166", " ", 
      SuperscriptBox["q", "20"]}], "-", 
     RowBox[{"210", " ", 
      SuperscriptBox["q", "21"]}], "+", 
     RowBox[{"264", " ", 
      SuperscriptBox["q", "22"]}], "-", 
     RowBox[{"336", " ", 
      SuperscriptBox["q", "23"]}], "+", 
     RowBox[{"418", " ", 
      SuperscriptBox["q", "24"]}], "-", 
     RowBox[{"518", " ", 
      SuperscriptBox["q", "25"]}], "+", 
     RowBox[{"648", " ", 
      SuperscriptBox["q", "26"]}], "-", 
     RowBox[{"798", " ", 
      SuperscriptBox["q", "27"]}], "+", 
     RowBox[{"980", " ", 
      SuperscriptBox["q", "28"]}], "-", 
     RowBox[{"1206", " ", 
      SuperscriptBox["q", "29"]}], "+", 
     RowBox[{"1470", " ", 
      SuperscriptBox["q", "30"]}], "-", 
     RowBox[{"1790", " ", 
      SuperscriptBox["q", "31"]}], "+", 
     RowBox[{"2178", " ", 
      SuperscriptBox["q", "32"]}], "-", 
     RowBox[{"2634", " ", 
      SuperscriptBox["q", "33"]}], "+", 
     RowBox[{"3176", " ", 
      SuperscriptBox["q", "34"]}], "-", 
     RowBox[{"3828", " ", 
      SuperscriptBox["q", "35"]}], "+", 
     RowBox[{"4595", " ", 
      SuperscriptBox["q", "36"]}], "-", 
     RowBox[{"5500", " ", 
      SuperscriptBox["q", "37"]}], "+", 
     RowBox[{"6580", " ", 
      SuperscriptBox["q", "38"]}], "-", 
     RowBox[{"7840", " ", 
      SuperscriptBox["q", "39"]}], "+", 
     RowBox[{"9322", " ", 
      SuperscriptBox["q", "40"]}], "-", 
     RowBox[{"11076", " ", 
      SuperscriptBox["q", "41"]}], "+", 
     RowBox[{"13116", " ", 
      SuperscriptBox["q", "42"]}], "-", 
     RowBox[{"15504", " ", 
      SuperscriptBox["q", "43"]}], "+", 
     RowBox[{"18306", " ", 
      SuperscriptBox["q", "44"]}], "-", 
     RowBox[{"21557", " ", 
      SuperscriptBox["q", "45"]}]}], ",", 
    RowBox[{
     SuperscriptBox["q", "6"], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "8"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "10"]}], "-", 
     SuperscriptBox["q", "12"], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "14"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "16"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "18"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "20"]}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "22"]}], "-", 
     RowBox[{"9", " ", 
      SuperscriptBox["q", "24"]}], "+", 
     RowBox[{"10", " ", 
      SuperscriptBox["q", "26"]}], "-", 
     RowBox[{"10", " ", 
      SuperscriptBox["q", "28"]}], "+", 
     RowBox[{"13", " ", 
      SuperscriptBox["q", "30"]}], "-", 
     RowBox[{"18", " ", 
      SuperscriptBox["q", "32"]}], "+", 
     RowBox[{"20", " ", 
      SuperscriptBox["q", "34"]}], "-", 
     RowBox[{"21", " ", 
      SuperscriptBox["q", "36"]}], "+", 
     RowBox[{"27", " ", 
      SuperscriptBox["q", "38"]}], "-", 
     RowBox[{"35", " ", 
      SuperscriptBox["q", "40"]}], "+", 
     RowBox[{"39", " ", 
      SuperscriptBox["q", "42"]}], "-", 
     RowBox[{"41", " ", 
      SuperscriptBox["q", "44"]}], "+", 
     RowBox[{"50", " ", 
      SuperscriptBox["q", "46"]}], "-", 
     RowBox[{"63", " ", 
      SuperscriptBox["q", "48"]}], "+", 
     RowBox[{"70", " ", 
      SuperscriptBox["q", "50"]}], "-", 
     RowBox[{"77", " ", 
      SuperscriptBox["q", "52"]}], "+", 
     RowBox[{"91", " ", 
      SuperscriptBox["q", "54"]}], "-", 
     RowBox[{"109", " ", 
      SuperscriptBox["q", "56"]}], "+", 
     RowBox[{"123", " ", 
      SuperscriptBox["q", "58"]}], "-", 
     RowBox[{"133", " ", 
      SuperscriptBox["q", "60"]}], "+", 
     RowBox[{"156", " ", 
      SuperscriptBox["q", "62"]}], "-", 
     RowBox[{"185", " ", 
      SuperscriptBox["q", "64"]}], "+", 
     RowBox[{"205", " ", 
      SuperscriptBox["q", "66"]}], "-", 
     RowBox[{"227", " ", 
      SuperscriptBox["q", "68"]}], "+", 
     RowBox[{"261", " ", 
      SuperscriptBox["q", "70"]}], "-", 
     RowBox[{"304", " ", 
      SuperscriptBox["q", "72"]}], "+", 
     RowBox[{"339", " ", 
      SuperscriptBox["q", "74"]}], "-", 
     RowBox[{"372", " ", 
      SuperscriptBox["q", "76"]}], "+", 
     RowBox[{"425", " ", 
      SuperscriptBox["q", "78"]}], "-", 
     RowBox[{"488", " ", 
      SuperscriptBox["q", "80"]}], "+", 
     RowBox[{"543", " ", 
      SuperscriptBox["q", "82"]}], "-", 
     RowBox[{"598", " ", 
      SuperscriptBox["q", "84"]}], "+", 
     RowBox[{"675", " ", 
      SuperscriptBox["q", "86"]}], "-", 
     RowBox[{"769", " ", 
      SuperscriptBox["q", "88"]}], "+", 
     RowBox[{"853", " ", 
      SuperscriptBox["q", "90"]}]}], ",", 
    RowBox[{
     RowBox[{"2", " ", 
      SuperscriptBox["q", "4"]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["q", "5"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "6"]}], "-", 
     RowBox[{"8", " ", 
      SuperscriptBox["q", "7"]}], "+", 
     RowBox[{"12", " ", 
      SuperscriptBox["q", "8"]}], "-", 
     RowBox[{"18", " ", 
      SuperscriptBox["q", "9"]}], "+", 
     RowBox[{"27", " ", 
      SuperscriptBox["q", "10"]}], "-", 
     RowBox[{"38", " ", 
      SuperscriptBox["q", "11"]}], "+", 
     RowBox[{"52", " ", 
      SuperscriptBox["q", "12"]}], "-", 
     RowBox[{"74", " ", 
      SuperscriptBox["q", "13"]}], "+", 
     RowBox[{"100", " ", 
      SuperscriptBox["q", "14"]}], "-", 
     RowBox[{"132", " ", 
      SuperscriptBox["q", "15"]}], "+", 
     RowBox[{"178", " ", 
      SuperscriptBox["q", "16"]}], "-", 
     RowBox[{"232", " ", 
      SuperscriptBox["q", "17"]}], "+", 
     RowBox[{"302", " ", 
      SuperscriptBox["q", "18"]}], "-", 
     RowBox[{"394", " ", 
      SuperscriptBox["q", "19"]}], "+", 
     RowBox[{"504", " ", 
      SuperscriptBox["q", "20"]}], "-", 
     RowBox[{"642", " ", 
      SuperscriptBox["q", "21"]}], "+", 
     RowBox[{"818", " ", 
      SuperscriptBox["q", "22"]}], "-", 
     RowBox[{"1032", " ", 
      SuperscriptBox["q", "23"]}], "+", 
     RowBox[{"1294", " ", 
      SuperscriptBox["q", "24"]}], "-", 
     RowBox[{"1620", " ", 
      SuperscriptBox["q", "25"]}], "+", 
     RowBox[{"2014", " ", 
      SuperscriptBox["q", "26"]}], "-", 
     RowBox[{"2492", " ", 
      SuperscriptBox["q", "27"]}], "+", 
     RowBox[{"3080", " ", 
      SuperscriptBox["q", "28"]}], "-", 
     RowBox[{"3784", " ", 
      SuperscriptBox["q", "29"]}], "+", 
     RowBox[{"4632", " ", 
      SuperscriptBox["q", "30"]}], "-", 
     RowBox[{"5660", " ", 
      SuperscriptBox["q", "31"]}], "+", 
     RowBox[{"6884", " ", 
      SuperscriptBox["q", "32"]}], "-", 
     RowBox[{"8348", " ", 
      SuperscriptBox["q", "33"]}], "+", 
     RowBox[{"10105", " ", 
      SuperscriptBox["q", "34"]}], "-", 
     RowBox[{"12184", " ", 
      SuperscriptBox["q", "35"]}], "+", 
     RowBox[{"14654", " ", 
      SuperscriptBox["q", "36"]}], "-", 
     RowBox[{"17592", " ", 
      SuperscriptBox["q", "37"]}], "+", 
     RowBox[{"21054", " ", 
      SuperscriptBox["q", "38"]}], "-", 
     RowBox[{"25140", " ", 
      SuperscriptBox["q", "39"]}], "+", 
     RowBox[{"29962", " ", 
      SuperscriptBox["q", "40"]}], "-", 
     RowBox[{"35620", " ", 
      SuperscriptBox["q", "41"]}], "+", 
     RowBox[{"42256", " ", 
      SuperscriptBox["q", "42"]}], "-", 
     RowBox[{"50046", " ", 
      SuperscriptBox["q", "43"]}], "+", 
     RowBox[{"59140", " ", 
      SuperscriptBox["q", "44"]}], "-", 
     RowBox[{"69754", " ", 
      SuperscriptBox["q", "45"]}]}], ",", 
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["q", "4"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "6"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "8"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["q", "10"]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["q", "12"]}], "+", 
     RowBox[{"5", " ", 
      SuperscriptBox["q", "14"]}], "-", 
     RowBox[{"7", " ", 
      SuperscriptBox["q", "16"]}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "18"]}], "-", 
     RowBox[{"8", " ", 
      SuperscriptBox["q", "20"]}], "+", 
     RowBox[{"12", " ", 
      SuperscriptBox["q", "22"]}], "-", 
     RowBox[{"14", " ", 
      SuperscriptBox["q", "24"]}], "+", 
     RowBox[{"15", " ", 
      SuperscriptBox["q", "26"]}], "-", 
     RowBox[{"20", " ", 
      SuperscriptBox["q", "28"]}], "+", 
     RowBox[{"25", " ", 
      SuperscriptBox["q", "30"]}], "-", 
     RowBox[{"29", " ", 
      SuperscriptBox["q", "32"]}], "+", 
     RowBox[{"33", " ", 
      SuperscriptBox["q", "34"]}], "-", 
     RowBox[{"39", " ", 
      SuperscriptBox["q", "36"]}], "+", 
     RowBox[{"49", " ", 
      SuperscriptBox["q", "38"]}], "-", 
     RowBox[{"57", " ", 
      SuperscriptBox["q", "40"]}], "+", 
     RowBox[{"64", " ", 
      SuperscriptBox["q", "42"]}], "-", 
     RowBox[{"75", " ", 
      SuperscriptBox["q", "44"]}], "+", 
     RowBox[{"92", " ", 
      SuperscriptBox["q", "46"]}], "-", 
     RowBox[{"105", " ", 
      SuperscriptBox["q", "48"]}], "+", 
     RowBox[{"116", " ", 
      SuperscriptBox["q", "50"]}], "-", 
     RowBox[{"137", " ", 
      SuperscriptBox["q", "52"]}], "+", 
     RowBox[{"162", " ", 
      SuperscriptBox["q", "54"]}], "-", 
     RowBox[{"183", " ", 
      SuperscriptBox["q", "56"]}], "+", 
     RowBox[{"208", " ", 
      SuperscriptBox["q", "58"]}], "-", 
     RowBox[{"239", " ", 
      SuperscriptBox["q", "60"]}], "+", 
     RowBox[{"277", " ", 
      SuperscriptBox["q", "62"]}], "-", 
     RowBox[{"316", " ", 
      SuperscriptBox["q", "64"]}], "+", 
     RowBox[{"351", " ", 
      SuperscriptBox["q", "66"]}], "-", 
     RowBox[{"401", " ", 
      SuperscriptBox["q", "68"]}], "+", 
     RowBox[{"463", " ", 
      SuperscriptBox["q", "70"]}], "-", 
     RowBox[{"520", " ", 
      SuperscriptBox["q", "72"]}], "+", 
     RowBox[{"580", " ", 
      SuperscriptBox["q", "74"]}], "-", 
     RowBox[{"660", " ", 
      SuperscriptBox["q", "76"]}], "+", 
     RowBox[{"751", " ", 
      SuperscriptBox["q", "78"]}], "-", 
     RowBox[{"840", " ", 
      SuperscriptBox["q", "80"]}], "+", 
     RowBox[{"936", " ", 
      SuperscriptBox["q", "82"]}], "-", 
     RowBox[{"1054", " ", 
      SuperscriptBox["q", "84"]}], "+", 
     RowBox[{"1191", " ", 
      SuperscriptBox["q", "86"]}], "-", 
     RowBox[{"1331", " ", 
      SuperscriptBox["q", "88"]}], "+", 
     RowBox[{"1476", " ", 
      SuperscriptBox["q", "90"]}]}], ",", 
    RowBox[{
     SuperscriptBox["q", "4"], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "5"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "6"]}], "-", 
     RowBox[{"8", " ", 
      SuperscriptBox["q", "7"]}], "+", 
     RowBox[{"12", " ", 
      SuperscriptBox["q", "8"]}], "-", 
     RowBox[{"18", " ", 
      SuperscriptBox["q", "9"]}], "+", 
     RowBox[{"28", " ", 
      SuperscriptBox["q", "10"]}], "-", 
     RowBox[{"40", " ", 
      SuperscriptBox["q", "11"]}], "+", 
     RowBox[{"56", " ", 
      SuperscriptBox["q", "12"]}], "-", 
     RowBox[{"80", " ", 
      SuperscriptBox["q", "13"]}], "+", 
     RowBox[{"108", " ", 
      SuperscriptBox["q", "14"]}], "-", 
     RowBox[{"146", " ", 
      SuperscriptBox["q", "15"]}], "+", 
     RowBox[{"198", " ", 
      SuperscriptBox["q", "16"]}], "-", 
     RowBox[{"261", " ", 
      SuperscriptBox["q", "17"]}], "+", 
     RowBox[{"342", " ", 
      SuperscriptBox["q", "18"]}], "-", 
     RowBox[{"448", " ", 
      SuperscriptBox["q", "19"]}], "+", 
     RowBox[{"578", " ", 
      SuperscriptBox["q", "20"]}], "-", 
     RowBox[{"740", " ", 
      SuperscriptBox["q", "21"]}], "+", 
     RowBox[{"948", " ", 
      SuperscriptBox["q", "22"]}], "-", 
     RowBox[{"1200", " ", 
      SuperscriptBox["q", "23"]}], "+", 
     RowBox[{"1512", " ", 
      SuperscriptBox["q", "24"]}], "-", 
     RowBox[{"1901", " ", 
      SuperscriptBox["q", "25"]}], "+", 
     RowBox[{"2372", " ", 
      SuperscriptBox["q", "26"]}], "-", 
     RowBox[{"2948", " ", 
      SuperscriptBox["q", "27"]}], "+", 
     RowBox[{"3654", " ", 
      SuperscriptBox["q", "28"]}], "-", 
     RowBox[{"4504", " ", 
      SuperscriptBox["q", "29"]}], "+", 
     RowBox[{"5532", " ", 
      SuperscriptBox["q", "30"]}], "-", 
     RowBox[{"6778", " ", 
      SuperscriptBox["q", "31"]}], "+", 
     RowBox[{"8268", " ", 
      SuperscriptBox["q", "32"]}], "-", 
     RowBox[{"10054", " ", 
      SuperscriptBox["q", "33"]}], "+", 
     RowBox[{"12198", " ", 
      SuperscriptBox["q", "34"]}], "-", 
     RowBox[{"14746", " ", 
      SuperscriptBox["q", "35"]}], "+", 
     RowBox[{"17778", " ", 
      SuperscriptBox["q", "36"]}], "-", 
     RowBox[{"21388", " ", 
      SuperscriptBox["q", "37"]}], "+", 
     RowBox[{"25652", " ", 
      SuperscriptBox["q", "38"]}], "-", 
     RowBox[{"30694", " ", 
      SuperscriptBox["q", "39"]}], "+", 
     RowBox[{"36654", " ", 
      SuperscriptBox["q", "40"]}], "-", 
     RowBox[{"43658", " ", 
      SuperscriptBox["q", "41"]}], "+", 
     RowBox[{"51890", " ", 
      SuperscriptBox["q", "42"]}], "-", 
     RowBox[{"61560", " ", 
      SuperscriptBox["q", "43"]}], "+", 
     RowBox[{"72870", " ", 
      SuperscriptBox["q", "44"]}], "-", 
     RowBox[{"86094", " ", 
      SuperscriptBox["q", "45"]}]}]}], "}"}]}], "\n", 
 RowBox[{
  RowBox[{"Phi19", "[", "q_", "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     FractionBox["5", "4"], "-", 
     FractionBox[
      RowBox[{"7", " ", 
       SuperscriptBox["q", "2"]}], "8"], "+", 
     FractionBox[
      RowBox[{"3", " ", 
       SuperscriptBox["q", "4"]}], "4"], "-", 
     FractionBox[
      RowBox[{"5", " ", 
       SuperscriptBox["q", "6"]}], "4"], "+", 
     FractionBox[
      RowBox[{"9", " ", 
       SuperscriptBox["q", "8"]}], "4"], "-", 
     FractionBox[
      RowBox[{"13", " ", 
       SuperscriptBox["q", "10"]}], "8"], "+", 
     FractionBox[
      RowBox[{"19", " ", 
       SuperscriptBox["q", "12"]}], "8"], "-", 
     FractionBox[
      RowBox[{"7", " ", 
       SuperscriptBox["q", "14"]}], "2"], "+", 
     FractionBox[
      RowBox[{"19", " ", 
       SuperscriptBox["q", "16"]}], "8"], "-", 
     FractionBox[
      RowBox[{"9", " ", 
       SuperscriptBox["q", "18"]}], "4"], "+", 
     FractionBox[
      RowBox[{"15", " ", 
       SuperscriptBox["q", "20"]}], "8"], "+", 
     FractionBox[
      RowBox[{"5", " ", 
       SuperscriptBox["q", "22"]}], "4"], "-", 
     FractionBox[
      RowBox[{"49", " ", 
       SuperscriptBox["q", "24"]}], "8"], "+", 
     FractionBox[
      RowBox[{"97", " ", 
       SuperscriptBox["q", "26"]}], "8"], "-", 
     RowBox[{"21", " ", 
      SuperscriptBox["q", "28"]}], "+", 
     RowBox[{"34", " ", 
      SuperscriptBox["q", "30"]}], "-", 
     FractionBox[
      RowBox[{"213", " ", 
       SuperscriptBox["q", "32"]}], "4"], "+", 
     FractionBox[
      RowBox[{"649", " ", 
       SuperscriptBox["q", "34"]}], "8"], "-", 
     FractionBox[
      RowBox[{"229", " ", 
       SuperscriptBox["q", "36"]}], "2"], "+", 
     RowBox[{"161", " ", 
      SuperscriptBox["q", "38"]}], "-", 
     FractionBox[
      RowBox[{"1831", " ", 
       SuperscriptBox["q", "40"]}], "8"], "+", 
     FractionBox[
      RowBox[{"2499", " ", 
       SuperscriptBox["q", "42"]}], "8"], "-", 
     FractionBox[
      RowBox[{"1673", " ", 
       SuperscriptBox["q", "44"]}], "4"], "+", 
     FractionBox[
      RowBox[{"2245", " ", 
       SuperscriptBox["q", "46"]}], "4"], "-", 
     FractionBox[
      RowBox[{"5971", " ", 
       SuperscriptBox["q", "48"]}], "8"], "+", 
     FractionBox[
      RowBox[{"7825", " ", 
       SuperscriptBox["q", "50"]}], "8"]}], ",", 
    RowBox[{
     RowBox[{"3", " ", "q"}], "-", 
     RowBox[{"7", " ", 
      SuperscriptBox["q", "2"]}], "+", 
     FractionBox[
      RowBox[{"31", " ", 
       SuperscriptBox["q", "3"]}], "2"], "-", 
     FractionBox[
      RowBox[{"61", " ", 
       SuperscriptBox["q", "4"]}], "2"], "+", 
     RowBox[{"58", " ", 
      SuperscriptBox["q", "5"]}], "-", 
     RowBox[{"106", " ", 
      SuperscriptBox["q", "6"]}], "+", 
     RowBox[{"186", " ", 
      SuperscriptBox["q", "7"]}], "-", 
     RowBox[{"320", " ", 
      SuperscriptBox["q", "8"]}], "+", 
     RowBox[{"534", " ", 
      SuperscriptBox["q", "9"]}], "-", 
     FractionBox[
      RowBox[{"1747", " ", 
       SuperscriptBox["q", "10"]}], "2"], "+", 
     FractionBox[
      RowBox[{"2809", " ", 
       SuperscriptBox["q", "11"]}], "2"], "-", 
     FractionBox[
      RowBox[{"4437", " ", 
       SuperscriptBox["q", "12"]}], "2"], "+", 
     RowBox[{"3454", " ", 
      SuperscriptBox["q", "13"]}], "-", 
     RowBox[{"5308", " ", 
      SuperscriptBox["q", "14"]}], "+", 
     RowBox[{"8059", " ", 
      SuperscriptBox["q", "15"]}], "-", 
     RowBox[{"12096", " ", 
      SuperscriptBox["q", "16"]}], "+", 
     FractionBox[
      RowBox[{"35951", " ", 
       SuperscriptBox["q", "17"]}], "2"], "-", 
     RowBox[{"26459", " ", 
      SuperscriptBox["q", "18"]}], "+", 
     RowBox[{"38598", " ", 
      SuperscriptBox["q", "19"]}], "-", 
     FractionBox[
      RowBox[{"111705", " ", 
       SuperscriptBox["q", "20"]}], "2"], "+", 
     FractionBox[
      RowBox[{"160395", " ", 
       SuperscriptBox["q", "21"]}], "2"], "-", 
     RowBox[{"114318", " ", 
      SuperscriptBox["q", "22"]}], "+", 
     FractionBox[
      RowBox[{"323717", " ", 
       SuperscriptBox["q", "23"]}], "2"], "-", 
     RowBox[{"227697", " ", 
      SuperscriptBox["q", "24"]}], "+", 
     RowBox[{"318367", " ", 
      SuperscriptBox["q", "25"]}], "-", 
     FractionBox[
      RowBox[{"885193", " ", 
       SuperscriptBox["q", "26"]}], "2"], "+", 
     FractionBox[
      RowBox[{"1223875", " ", 
       SuperscriptBox["q", "27"]}], "2"]}], ",", 
    RowBox[{
     FractionBox["7", "8"], "-", 
     FractionBox[
      SuperscriptBox["q", "2"], "4"], "-", 
     FractionBox[
      RowBox[{"3", " ", 
       SuperscriptBox["q", "4"]}], "8"], "+", 
     FractionBox[
      SuperscriptBox["q", "6"], "4"], "+", 
     FractionBox[
      RowBox[{"13", " ", 
       SuperscriptBox["q", "8"]}], "8"], "-", 
     FractionBox[
      RowBox[{"5", " ", 
       SuperscriptBox["q", "10"]}], "4"], "+", 
     FractionBox[
      RowBox[{"11", " ", 
       SuperscriptBox["q", "12"]}], "8"], "-", 
     FractionBox[
      RowBox[{"19", " ", 
       SuperscriptBox["q", "14"]}], "4"], "+", 
     RowBox[{"7", " ", 
      SuperscriptBox["q", "16"]}], "-", 
     FractionBox[
      RowBox[{"17", " ", 
       SuperscriptBox["q", "18"]}], "2"], "+", 
     FractionBox[
      RowBox[{"47", " ", 
       SuperscriptBox["q", "20"]}], "4"], "-", 
     FractionBox[
      RowBox[{"73", " ", 
       SuperscriptBox["q", "22"]}], "4"], "+", 
     FractionBox[
      RowBox[{"207", " ", 
       SuperscriptBox["q", "24"]}], "8"], "-", 
     FractionBox[
      RowBox[{"135", " ", 
       SuperscriptBox["q", "26"]}], "4"], "+", 
     FractionBox[
      RowBox[{"361", " ", 
       SuperscriptBox["q", "28"]}], "8"], "-", 
     FractionBox[
      RowBox[{"491", " ", 
       SuperscriptBox["q", "30"]}], "8"], "+", 
     FractionBox[
      RowBox[{"663", " ", 
       SuperscriptBox["q", "32"]}], "8"], "-", 
     RowBox[{"104", " ", 
      SuperscriptBox["q", "34"]}], "+", 
     FractionBox[
      RowBox[{"1063", " ", 
       SuperscriptBox["q", "36"]}], "8"], "-", 
     FractionBox[
      RowBox[{"1417", " ", 
       SuperscriptBox["q", "38"]}], "8"], "+", 
     FractionBox[
      RowBox[{"1801", " ", 
       SuperscriptBox["q", "40"]}], "8"], "-", 
     FractionBox[
      RowBox[{"561", " ", 
       SuperscriptBox["q", "42"]}], "2"], "+", 
     FractionBox[
      RowBox[{"2851", " ", 
       SuperscriptBox["q", "44"]}], "8"], "-", 
     FractionBox[
      RowBox[{"907", " ", 
       SuperscriptBox["q", "46"]}], "2"], "+", 
     FractionBox[
      RowBox[{"4515", " ", 
       SuperscriptBox["q", "48"]}], "8"], "-", 
     FractionBox[
      RowBox[{"5567", " ", 
       SuperscriptBox["q", "50"]}], "8"]}], ",", 
    RowBox[{"q", "-", 
     FractionBox[
      RowBox[{"3", " ", 
       SuperscriptBox["q", "2"]}], "2"], "+", 
     FractionBox[
      RowBox[{"9", " ", 
       SuperscriptBox["q", "3"]}], "2"], "-", 
     RowBox[{"9", " ", 
      SuperscriptBox["q", "4"]}], "+", 
     FractionBox[
      RowBox[{"39", " ", 
       SuperscriptBox["q", "5"]}], "2"], "-", 
     RowBox[{"41", " ", 
      SuperscriptBox["q", "6"]}], "+", 
     RowBox[{"80", " ", 
      SuperscriptBox["q", "7"]}], "-", 
     RowBox[{"151", " ", 
      SuperscriptBox["q", "8"]}], "+", 
     RowBox[{"277", " ", 
      SuperscriptBox["q", "9"]}], "-", 
     RowBox[{"493", " ", 
      SuperscriptBox["q", "10"]}], "+", 
     RowBox[{"849", " ", 
      SuperscriptBox["q", "11"]}], "-", 
     FractionBox[
      RowBox[{"2861", " ", 
       SuperscriptBox["q", "12"]}], "2"], "+", 
     RowBox[{"2359", " ", 
      SuperscriptBox["q", "13"]}], "-", 
     RowBox[{"3811", " ", 
      SuperscriptBox["q", "14"]}], "+", 
     RowBox[{"6056", " ", 
      SuperscriptBox["q", "15"]}], "-", 
     FractionBox[
      RowBox[{"18941", " ", 
       SuperscriptBox["q", "16"]}], "2"], "+", 
     RowBox[{"14598", " ", 
      SuperscriptBox["q", "17"]}], "-", 
     RowBox[{"22217", " ", 
      SuperscriptBox["q", "18"]}], "+", 
     FractionBox[
      RowBox[{"66821", " ", 
       SuperscriptBox["q", "19"]}], "2"], "-", 
     RowBox[{"49694", " ", 
      SuperscriptBox["q", "20"]}], "+", 
     RowBox[{"73174", " ", 
      SuperscriptBox["q", "21"]}], "-", 
     RowBox[{"106743", " ", 
      SuperscriptBox["q", "22"]}], "+", 
     RowBox[{"154356", " ", 
      SuperscriptBox["q", "23"]}], "-", 
     RowBox[{"221406", " ", 
      SuperscriptBox["q", "24"]}], "+", 
     RowBox[{"315177", " ", 
      SuperscriptBox["q", "25"]}], "-", 
     RowBox[{"445458", " ", 
      SuperscriptBox["q", "26"]}], "+", 
     RowBox[{"625390", " ", 
      SuperscriptBox["q", "27"]}]}], ",", 
    RowBox[{
     FractionBox["1", "8"], "+", 
     SuperscriptBox["q", "2"], "-", 
     FractionBox[
      RowBox[{"3", " ", 
       SuperscriptBox["q", "4"]}], "4"], "+", 
     FractionBox[
      RowBox[{"13", " ", 
       SuperscriptBox["q", "6"]}], "8"], "-", 
     FractionBox[
      RowBox[{"25", " ", 
       SuperscriptBox["q", "8"]}], "8"], "+", 
     FractionBox[
      RowBox[{"9", " ", 
       SuperscriptBox["q", "10"]}], "2"], "-", 
     FractionBox[
      RowBox[{"27", " ", 
       SuperscriptBox["q", "12"]}], "4"], "+", 
     FractionBox[
      RowBox[{"79", " ", 
       SuperscriptBox["q", "14"]}], "8"], "-", 
     FractionBox[
      RowBox[{"63", " ", 
       SuperscriptBox["q", "16"]}], "4"], "+", 
     FractionBox[
      RowBox[{"95", " ", 
       SuperscriptBox["q", "18"]}], "4"], "-", 
     FractionBox[
      RowBox[{"127", " ", 
       SuperscriptBox["q", "20"]}], "4"], "+", 
     FractionBox[
      RowBox[{"175", " ", 
       SuperscriptBox["q", "22"]}], "4"], "-", 
     FractionBox[
      RowBox[{"493", " ", 
       SuperscriptBox["q", "24"]}], "8"], "+", 
     FractionBox[
      RowBox[{"677", " ", 
       SuperscriptBox["q", "26"]}], "8"], "-", 
     FractionBox[
      RowBox[{"457", " ", 
       SuperscriptBox["q", "28"]}], "4"], "+", 
     FractionBox[
      RowBox[{"1225", " ", 
       SuperscriptBox["q", "30"]}], "8"], "-", 
     FractionBox[
      RowBox[{"1631", " ", 
       SuperscriptBox["q", "32"]}], "8"], "+", 
     FractionBox[
      RowBox[{"2159", " ", 
       SuperscriptBox["q", "34"]}], "8"], "-", 
     FractionBox[
      RowBox[{"707", " ", 
       SuperscriptBox["q", "36"]}], "2"], "+", 
     FractionBox[
      RowBox[{"3677", " ", 
       SuperscriptBox["q", "38"]}], "8"], "-", 
     FractionBox[
      RowBox[{"4765", " ", 
       SuperscriptBox["q", "40"]}], "8"], "+", 
     FractionBox[
      RowBox[{"1535", " ", 
       SuperscriptBox["q", "42"]}], "2"], "-", 
     FractionBox[
      RowBox[{"3937", " ", 
       SuperscriptBox["q", "44"]}], "4"], "+", 
     FractionBox[
      RowBox[{"10033", " ", 
       SuperscriptBox["q", "46"]}], "8"], "-", 
     FractionBox[
      RowBox[{"12731", " ", 
       SuperscriptBox["q", "48"]}], "8"], "+", 
     FractionBox[
      RowBox[{"16097", " ", 
       SuperscriptBox["q", "50"]}], "8"]}], ",", 
    RowBox[{
     RowBox[{"2", " ", "q"}], "-", 
     FractionBox[
      RowBox[{"9", " ", 
       SuperscriptBox["q", "2"]}], "2"], "+", 
     FractionBox[
      RowBox[{"17", " ", 
       SuperscriptBox["q", "3"]}], "2"], "-", 
     FractionBox[
      RowBox[{"33", " ", 
       SuperscriptBox["q", "4"]}], "2"], "+", 
     RowBox[{"31", " ", 
      SuperscriptBox["q", "5"]}], "-", 
     RowBox[{"56", " ", 
      SuperscriptBox["q", "6"]}], "+", 
     RowBox[{"100", " ", 
      SuperscriptBox["q", "7"]}], "-", 
     RowBox[{"172", " ", 
      SuperscriptBox["q", "8"]}], "+", 
     FractionBox[
      RowBox[{"581", " ", 
       SuperscriptBox["q", "9"]}], "2"], "-", 
     RowBox[{"482", " ", 
      SuperscriptBox["q", "10"]}], "+", 
     FractionBox[
      RowBox[{"1571", " ", 
       SuperscriptBox["q", "11"]}], "2"], "-", 
     FractionBox[
      RowBox[{"2519", " ", 
       SuperscriptBox["q", "12"]}], "2"], "+", 
     FractionBox[
      RowBox[{"3979", " ", 
       SuperscriptBox["q", "13"]}], "2"], "-", 
     RowBox[{"3100", " ", 
      SuperscriptBox["q", "14"]}], "+", 
     FractionBox[
      RowBox[{"9541", " ", 
       SuperscriptBox["q", "15"]}], "2"], "-", 
     RowBox[{"7257", " ", 
      SuperscriptBox["q", "16"]}], "+", 
     RowBox[{"10917", " ", 
      SuperscriptBox["q", "17"]}], "-", 
     RowBox[{"16260", " ", 
      SuperscriptBox["q", "18"]}], "+", 
     RowBox[{"23991", " ", 
      SuperscriptBox["q", "19"]}], "-", 
     FractionBox[
      RowBox[{"70169", " ", 
       SuperscriptBox["q", "20"]}], "2"], "+", 
     RowBox[{"50887", " ", 
      SuperscriptBox["q", "21"]}], "-", 
     RowBox[{"73234", " ", 
      SuperscriptBox["q", "22"]}], "+", 
     FractionBox[
      RowBox[{"209237", " ", 
       SuperscriptBox["q", "23"]}], "2"], "-", 
     RowBox[{"148423", " ", 
      SuperscriptBox["q", "24"]}], "+", 
     RowBox[{"209197", " ", 
      SuperscriptBox["q", "25"]}], "-", 
     RowBox[{"293024", " ", 
      SuperscriptBox["q", "26"]}], "+", 
     RowBox[{"408034", " ", 
      SuperscriptBox["q", "27"]}]}], ",", 
    RowBox[{
     SuperscriptBox["q", "2"], "-", 
     FractionBox[
      RowBox[{"3", " ", 
       SuperscriptBox["q", "4"]}], "8"], "+", 
     SuperscriptBox["q", "6"], "-", 
     FractionBox[
      RowBox[{"7", " ", 
       SuperscriptBox["q", "8"]}], "2"], "+", 
     FractionBox[
      RowBox[{"33", " ", 
       SuperscriptBox["q", "10"]}], "8"], "-", 
     FractionBox[
      RowBox[{"35", " ", 
       SuperscriptBox["q", "12"]}], "8"], "+", 
     FractionBox[
      RowBox[{"15", " ", 
       SuperscriptBox["q", "14"]}], "2"], "-", 
     FractionBox[
      RowBox[{"45", " ", 
       SuperscriptBox["q", "16"]}], "4"], "+", 
     FractionBox[
      RowBox[{"123", " ", 
       SuperscriptBox["q", "18"]}], "8"], "-", 
     FractionBox[
      RowBox[{"149", " ", 
       SuperscriptBox["q", "20"]}], "8"], "+", 
     FractionBox[
      RowBox[{"51", " ", 
       SuperscriptBox["q", "22"]}], "2"], "-", 
     RowBox[{"38", " ", 
      SuperscriptBox["q", "24"]}], "+", 
     RowBox[{"50", " ", 
      SuperscriptBox["q", "26"]}], "-", 
     FractionBox[
      RowBox[{"127", " ", 
       SuperscriptBox["q", "28"]}], "2"], "+", 
     RowBox[{"85", " ", 
      SuperscriptBox["q", "30"]}], "-", 
     FractionBox[
      RowBox[{"935", " ", 
       SuperscriptBox["q", "32"]}], "8"], "+", 
     FractionBox[
      RowBox[{"1203", " ", 
       SuperscriptBox["q", "34"]}], "8"], "-", 
     FractionBox[
      RowBox[{"1527", " ", 
       SuperscriptBox["q", "36"]}], "8"], "+", 
     FractionBox[
      RowBox[{"1003", " ", 
       SuperscriptBox["q", "38"]}], "4"], "-", 
     FractionBox[
      RowBox[{"2625", " ", 
       SuperscriptBox["q", "40"]}], "8"], "+", 
     FractionBox[
      RowBox[{"3373", " ", 
       SuperscriptBox["q", "42"]}], "8"], "-", 
     RowBox[{"533", " ", 
      SuperscriptBox["q", "44"]}], "+", 
     FractionBox[
      RowBox[{"1361", " ", 
       SuperscriptBox["q", "46"]}], "2"], "-", 
     FractionBox[
      RowBox[{"3491", " ", 
       SuperscriptBox["q", "48"]}], "4"], "+", 
     FractionBox[
      RowBox[{"8807", " ", 
       SuperscriptBox["q", "50"]}], "8"]}], ",", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", "q"}], "2"], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["q", "2"]}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "3"]}], "-", 
     RowBox[{"11", " ", 
      SuperscriptBox["q", "4"]}], "+", 
     RowBox[{"17", " ", 
      SuperscriptBox["q", "5"]}], "-", 
     RowBox[{"28", " ", 
      SuperscriptBox["q", "6"]}], "+", 
     RowBox[{"43", " ", 
      SuperscriptBox["q", "7"]}], "-", 
     FractionBox[
      RowBox[{"123", " ", 
       SuperscriptBox["q", "8"]}], "2"], "+", 
     RowBox[{"91", " ", 
      SuperscriptBox["q", "9"]}], "-", 
     FractionBox[
      RowBox[{"253", " ", 
       SuperscriptBox["q", "10"]}], "2"], "+", 
     RowBox[{"170", " ", 
      SuperscriptBox["q", "11"]}], "-", 
     FractionBox[
      RowBox[{"451", " ", 
       SuperscriptBox["q", "12"]}], "2"], "+", 
     RowBox[{"286", " ", 
      SuperscriptBox["q", "13"]}], "-", 
     RowBox[{"348", " ", 
      SuperscriptBox["q", "14"]}], "+", 
     RowBox[{"405", " ", 
      SuperscriptBox["q", "15"]}], "-", 
     RowBox[{"433", " ", 
      SuperscriptBox["q", "16"]}], "+", 
     RowBox[{"402", " ", 
      SuperscriptBox["q", "17"]}], "-", 
     RowBox[{"271", " ", 
      SuperscriptBox["q", "18"]}], "-", 
     RowBox[{"44", " ", 
      SuperscriptBox["q", "19"]}], "+", 
     FractionBox[
      RowBox[{"1311", " ", 
       SuperscriptBox["q", "20"]}], "2"], "-", 
     RowBox[{"1723", " ", 
      SuperscriptBox["q", "21"]}], "+", 
     FractionBox[
      RowBox[{"7003", " ", 
       SuperscriptBox["q", "22"]}], "2"], "-", 
     FractionBox[
      RowBox[{"12677", " ", 
       SuperscriptBox["q", "23"]}], "2"], "+", 
     RowBox[{"10719", " ", 
      SuperscriptBox["q", "24"]}], "-", 
     FractionBox[
      RowBox[{"34713", " ", 
       SuperscriptBox["q", "25"]}], "2"], "+", 
     FractionBox[
      RowBox[{"54425", " ", 
       SuperscriptBox["q", "26"]}], "2"], "-", 
     RowBox[{"41606", " ", 
      SuperscriptBox["q", "27"]}]}], ",", 
    RowBox[{
     FractionBox[
      RowBox[{"7", " ", 
       SuperscriptBox["q", "2"]}], "8"], "-", 
     FractionBox[
      RowBox[{"5", " ", 
       SuperscriptBox["q", "4"]}], "4"], "+", 
     FractionBox[
      RowBox[{"5", " ", 
       SuperscriptBox["q", "6"]}], "2"], "-", 
     FractionBox[
      RowBox[{"15", " ", 
       SuperscriptBox["q", "8"]}], "4"], "+", 
     FractionBox[
      RowBox[{"35", " ", 
       SuperscriptBox["q", "10"]}], "8"], "-", 
     FractionBox[
      RowBox[{"25", " ", 
       SuperscriptBox["q", "12"]}], "4"], "+", 
     FractionBox[
      RowBox[{"79", " ", 
       SuperscriptBox["q", "14"]}], "8"], "-", 
     FractionBox[
      RowBox[{"105", " ", 
       SuperscriptBox["q", "16"]}], "8"], "+", 
     RowBox[{"18", " ", 
      SuperscriptBox["q", "18"]}], "-", 
     RowBox[{"25", " ", 
      SuperscriptBox["q", "20"]}], "+", 
     FractionBox[
      RowBox[{"273", " ", 
       SuperscriptBox["q", "22"]}], "8"], "-", 
     FractionBox[
      RowBox[{"373", " ", 
       SuperscriptBox["q", "24"]}], "8"], "+", 
     FractionBox[
      RowBox[{"483", " ", 
       SuperscriptBox["q", "26"]}], "8"], "-", 
     RowBox[{"78", " ", 
      SuperscriptBox["q", "28"]}], "+", 
     FractionBox[
      RowBox[{"211", " ", 
       SuperscriptBox["q", "30"]}], "2"], "-", 
     RowBox[{"140", " ", 
      SuperscriptBox["q", "32"]}], "+", 
     FractionBox[
      RowBox[{"1419", " ", 
       SuperscriptBox["q", "34"]}], "8"], "-", 
     RowBox[{"228", " ", 
      SuperscriptBox["q", "36"]}], "+", 
     FractionBox[
      RowBox[{"2371", " ", 
       SuperscriptBox["q", "38"]}], "8"], "-", 
     FractionBox[
      RowBox[{"3029", " ", 
       SuperscriptBox["q", "40"]}], "8"], "+", 
     FractionBox[
      RowBox[{"1915", " ", 
       SuperscriptBox["q", "42"]}], "4"], "-", 
     RowBox[{"602", " ", 
      SuperscriptBox["q", "44"]}], "+", 
     FractionBox[
      RowBox[{"6093", " ", 
       SuperscriptBox["q", "46"]}], "8"], "-", 
     FractionBox[
      RowBox[{"7693", " ", 
       SuperscriptBox["q", "48"]}], "8"], "+", 
     FractionBox[
      RowBox[{"4787", " ", 
       SuperscriptBox["q", "50"]}], "4"]}], ",", 
    RowBox[{
     FractionBox[
      SuperscriptBox["q", "2"], "2"], "-", 
     FractionBox[
      RowBox[{"5", " ", 
       SuperscriptBox["q", "3"]}], "2"], "+", 
     FractionBox[
      RowBox[{"19", " ", 
       SuperscriptBox["q", "4"]}], "2"], "-", 
     RowBox[{"21", " ", 
      SuperscriptBox["q", "5"]}], "+", 
     RowBox[{"44", " ", 
      SuperscriptBox["q", "6"]}], "-", 
     FractionBox[
      RowBox[{"175", " ", 
       SuperscriptBox["q", "7"]}], "2"], "+", 
     RowBox[{"160", " ", 
      SuperscriptBox["q", "8"]}], "-", 
     FractionBox[
      RowBox[{"567", " ", 
       SuperscriptBox["q", "9"]}], "2"], "+", 
     RowBox[{"489", " ", 
      SuperscriptBox["q", "10"]}], "-", 
     FractionBox[
      RowBox[{"1633", " ", 
       SuperscriptBox["q", "11"]}], "2"], "+", 
     FractionBox[
      RowBox[{"2669", " ", 
       SuperscriptBox["q", "12"]}], "2"], "-", 
     RowBox[{"2142", " ", 
      SuperscriptBox["q", "13"]}], "+", 
     RowBox[{"3374", " ", 
      SuperscriptBox["q", "14"]}], "-", 
     RowBox[{"5236", " ", 
      SuperscriptBox["q", "15"]}], "+", 
     RowBox[{"8018", " ", 
      SuperscriptBox["q", "16"]}], "-", 
     RowBox[{"12121", " ", 
      SuperscriptBox["q", "17"]}], "+", 
     FractionBox[
      RowBox[{"36243", " ", 
       SuperscriptBox["q", "18"]}], "2"], "-", 
     FractionBox[
      RowBox[{"53639", " ", 
       SuperscriptBox["q", "19"]}], "2"], "+", 
     RowBox[{"39309", " ", 
      SuperscriptBox["q", "20"]}], "-", 
     RowBox[{"57113", " ", 
      SuperscriptBox["q", "21"]}], "+", 
     RowBox[{"82312", " ", 
      SuperscriptBox["q", "22"]}], "-", 
     RowBox[{"117715", " ", 
      SuperscriptBox["q", "23"]}], "+", 
     RowBox[{"167154", " ", 
      SuperscriptBox["q", "24"]}], "-", 
     RowBox[{"235775", " ", 
      SuperscriptBox["q", "25"]}], "+", 
     FractionBox[
      RowBox[{"660911", " ", 
       SuperscriptBox["q", "26"]}], "2"], "-", 
     RowBox[{"460408", " ", 
      SuperscriptBox["q", "27"]}]}], ",", 
    RowBox[{
     FractionBox[
      RowBox[{"5", " ", 
       SuperscriptBox["q", "2"]}], "8"], "-", 
     FractionBox[
      RowBox[{"13", " ", 
       SuperscriptBox["q", "4"]}], "8"], "+", 
     FractionBox[
      RowBox[{"7", " ", 
       SuperscriptBox["q", "6"]}], "2"], "-", 
     FractionBox[
      RowBox[{"19", " ", 
       SuperscriptBox["q", "8"]}], "4"], "+", 
     FractionBox[
      RowBox[{"57", " ", 
       SuperscriptBox["q", "10"]}], "8"], "-", 
     FractionBox[
      RowBox[{"83", " ", 
       SuperscriptBox["q", "12"]}], "8"], "+", 
     FractionBox[
      RowBox[{"31", " ", 
       SuperscriptBox["q", "14"]}], "2"], "-", 
     RowBox[{"23", " ", 
      SuperscriptBox["q", "16"]}], "+", 
     RowBox[{"30", " ", 
      SuperscriptBox["q", "18"]}], "-", 
     FractionBox[
      RowBox[{"165", " ", 
       SuperscriptBox["q", "20"]}], "4"], "+", 
     RowBox[{"58", " ", 
      SuperscriptBox["q", "22"]}], "-", 
     FractionBox[
      RowBox[{"315", " ", 
       SuperscriptBox["q", "24"]}], "4"], "+", 
     FractionBox[
      RowBox[{"839", " ", 
       SuperscriptBox["q", "26"]}], "8"], "-", 
     FractionBox[
      RowBox[{"1101", " ", 
       SuperscriptBox["q", "28"]}], "8"], "+", 
     FractionBox[
      RowBox[{"737", " ", 
       SuperscriptBox["q", "30"]}], "4"], "-", 
     FractionBox[
      RowBox[{"971", " ", 
       SuperscriptBox["q", "32"]}], "4"], "+", 
     FractionBox[
      RowBox[{"2509", " ", 
       SuperscriptBox["q", "34"]}], "8"], "-", 
     FractionBox[
      RowBox[{"1621", " ", 
       SuperscriptBox["q", "36"]}], "4"], "+", 
     RowBox[{"524", " ", 
      SuperscriptBox["q", "38"]}], "-", 
     FractionBox[
      RowBox[{"2695", " ", 
       SuperscriptBox["q", "40"]}], "4"], "+", 
     FractionBox[
      RowBox[{"6855", " ", 
       SuperscriptBox["q", "42"]}], "8"], "-", 
     FractionBox[
      RowBox[{"2171", " ", 
       SuperscriptBox["q", "44"]}], "2"], "+", 
     FractionBox[
      RowBox[{"11003", " ", 
       SuperscriptBox["q", "46"]}], "8"], "-", 
     FractionBox[
      RowBox[{"6947", " ", 
       SuperscriptBox["q", "48"]}], "4"], "+", 
     FractionBox[
      RowBox[{"17391", " ", 
       SuperscriptBox["q", "50"]}], "8"]}], ",", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       SuperscriptBox["q", "2"], "2"]}], "+", 
     FractionBox[
      SuperscriptBox["q", "3"], "2"], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "4"]}], "-", 
     FractionBox[
      RowBox[{"9", " ", 
       SuperscriptBox["q", "5"]}], "2"], "+", 
     FractionBox[
      RowBox[{"25", " ", 
       SuperscriptBox["q", "6"]}], "2"], "-", 
     RowBox[{"30", " ", 
      SuperscriptBox["q", "7"]}], "+", 
     FractionBox[
      RowBox[{"123", " ", 
       SuperscriptBox["q", "8"]}], "2"], "-", 
     RowBox[{"121", " ", 
      SuperscriptBox["q", "9"]}], "+", 
     RowBox[{"227", " ", 
      SuperscriptBox["q", "10"]}], "-", 
     RowBox[{"406", " ", 
      SuperscriptBox["q", "11"]}], "+", 
     FractionBox[
      RowBox[{"1405", " ", 
       SuperscriptBox["q", "12"]}], "2"], "-", 
     FractionBox[
      RowBox[{"2379", " ", 
       SuperscriptBox["q", "13"]}], "2"], "+", 
     RowBox[{"1961", " ", 
      SuperscriptBox["q", "14"]}], "-", 
     RowBox[{"3168", " ", 
      SuperscriptBox["q", "15"]}], "+", 
     FractionBox[
      RowBox[{"10071", " ", 
       SuperscriptBox["q", "16"]}], "2"], "-", 
     RowBox[{"7867", " ", 
      SuperscriptBox["q", "17"]}], "+", 
     RowBox[{"12119", " ", 
      SuperscriptBox["q", "18"]}], "-", 
     FractionBox[
      RowBox[{"36871", " ", 
       SuperscriptBox["q", "19"]}], "2"], "+", 
     RowBox[{"27703", " ", 
      SuperscriptBox["q", "20"]}], "-", 
     FractionBox[
      RowBox[{"82361", " ", 
       SuperscriptBox["q", "21"]}], "2"], "+", 
     FractionBox[
      RowBox[{"121231", " ", 
       SuperscriptBox["q", "22"]}], "2"], "-", 
     RowBox[{"88388", " ", 
      SuperscriptBox["q", "23"]}], "+", 
     RowBox[{"127780", " ", 
      SuperscriptBox["q", "24"]}], "-", 
     RowBox[{"183262", " ", 
      SuperscriptBox["q", "25"]}], "+", 
     RowBox[{"260852", " ", 
      SuperscriptBox["q", "26"]}], "-", 
     RowBox[{"368682", " ", 
      SuperscriptBox["q", "27"]}]}], ",", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", 
       SuperscriptBox["q", "2"]}], "8"], "-", 
     FractionBox[
      SuperscriptBox["q", "4"], "4"], "-", 
     FractionBox[
      SuperscriptBox["q", "6"], "2"], "+", 
     SuperscriptBox["q", "8"], "-", 
     FractionBox[
      RowBox[{"3", " ", 
       SuperscriptBox["q", "10"]}], "4"], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["q", "12"]}], "-", 
     FractionBox[
      RowBox[{"23", " ", 
       SuperscriptBox["q", "14"]}], "4"], "+", 
     FractionBox[
      RowBox[{"29", " ", 
       SuperscriptBox["q", "16"]}], "4"], "-", 
     FractionBox[
      RowBox[{"81", " ", 
       SuperscriptBox["q", "18"]}], "8"], "+", 
     FractionBox[
      RowBox[{"63", " ", 
       SuperscriptBox["q", "20"]}], "4"], "-", 
     FractionBox[
      RowBox[{"97", " ", 
       SuperscriptBox["q", "22"]}], "4"], "+", 
     FractionBox[
      RowBox[{"257", " ", 
       SuperscriptBox["q", "24"]}], "8"], "-", 
     FractionBox[
      RowBox[{"339", " ", 
       SuperscriptBox["q", "26"]}], "8"], "+", 
     FractionBox[
      RowBox[{"119", " ", 
       SuperscriptBox["q", "28"]}], "2"], "-", 
     RowBox[{"80", " ", 
      SuperscriptBox["q", "30"]}], "+", 
     FractionBox[
      RowBox[{"837", " ", 
       SuperscriptBox["q", "32"]}], "8"], "-", 
     RowBox[{"135", " ", 
      SuperscriptBox["q", "34"]}], "+", 
     FractionBox[
      RowBox[{"705", " ", 
       SuperscriptBox["q", "36"]}], "4"], "-", 
     FractionBox[
      RowBox[{"927", " ", 
       SuperscriptBox["q", "38"]}], "4"], "+", 
     FractionBox[
      RowBox[{"1181", " ", 
       SuperscriptBox["q", "40"]}], "4"], "-", 
     FractionBox[
      RowBox[{"1485", " ", 
       SuperscriptBox["q", "42"]}], "4"], "+", 
     FractionBox[
      RowBox[{"1897", " ", 
       SuperscriptBox["q", "44"]}], "4"], "-", 
     RowBox[{"603", " ", 
      SuperscriptBox["q", "46"]}], "+", 
     FractionBox[
      RowBox[{"6021", " ", 
       SuperscriptBox["q", "48"]}], "8"], "-", 
     FractionBox[
      RowBox[{"1875", " ", 
       SuperscriptBox["q", "50"]}], "2"]}], ",", 
    RowBox[{
     FractionBox[
      SuperscriptBox["q", "3"], "2"], "-", 
     FractionBox[
      SuperscriptBox["q", "4"], "2"], "+", 
     FractionBox[
      SuperscriptBox["q", "5"], "2"], "-", 
     FractionBox[
      RowBox[{"5", " ", 
       SuperscriptBox["q", "7"]}], "2"], "+", 
     RowBox[{"7", " ", 
      SuperscriptBox["q", "8"]}], "-", 
     RowBox[{"16", " ", 
      SuperscriptBox["q", "9"]}], "+", 
     RowBox[{"36", " ", 
      SuperscriptBox["q", "10"]}], "-", 
     RowBox[{"74", " ", 
      SuperscriptBox["q", "11"]}], "+", 
     RowBox[{"141", " ", 
      SuperscriptBox["q", "12"]}], "-", 
     RowBox[{"258", " ", 
      SuperscriptBox["q", "13"]}], "+", 
     RowBox[{"454", " ", 
      SuperscriptBox["q", "14"]}], "-", 
     FractionBox[
      RowBox[{"1551", " ", 
       SuperscriptBox["q", "15"]}], "2"], "+", 
     RowBox[{"1295", " ", 
      SuperscriptBox["q", "16"]}], "-", 
     FractionBox[
      RowBox[{"4217", " ", 
       SuperscriptBox["q", "17"]}], "2"], "+", 
     FractionBox[
      RowBox[{"6737", " ", 
       SuperscriptBox["q", "18"]}], "2"], "-", 
     FractionBox[
      RowBox[{"10585", " ", 
       SuperscriptBox["q", "19"]}], "2"], "+", 
     FractionBox[
      RowBox[{"16365", " ", 
       SuperscriptBox["q", "20"]}], "2"], "-", 
     FractionBox[
      RowBox[{"24961", " ", 
       SuperscriptBox["q", "21"]}], "2"], "+", 
     RowBox[{"18800", " ", 
      SuperscriptBox["q", "22"]}], "-", 
     RowBox[{"27990", " ", 
      SuperscriptBox["q", "23"]}], "+", 
     RowBox[{"41238", " ", 
      SuperscriptBox["q", "24"]}], "-", 
     RowBox[{"60175", " ", 
      SuperscriptBox["q", "25"]}], "+", 
     RowBox[{"87017", " ", 
      SuperscriptBox["q", "26"]}], "-", 
     FractionBox[
      RowBox[{"249575", " ", 
       SuperscriptBox["q", "27"]}], "2"]}], ",", 
    RowBox[{
     FractionBox[
      SuperscriptBox["q", "4"], "4"], "+", 
     FractionBox[
      SuperscriptBox["q", "6"], "4"], "-", 
     FractionBox[
      RowBox[{"5", " ", 
       SuperscriptBox["q", "8"]}], "8"], "-", 
     FractionBox[
      SuperscriptBox["q", "10"], "8"], "+", 
     FractionBox[
      SuperscriptBox["q", "12"], "2"], "+", 
     FractionBox[
      RowBox[{"3", " ", 
       SuperscriptBox["q", "14"]}], "4"], "-", 
     FractionBox[
      RowBox[{"17", " ", 
       SuperscriptBox["q", "16"]}], "8"], "+", 
     FractionBox[
      RowBox[{"17", " ", 
       SuperscriptBox["q", "18"]}], "8"], "-", 
     FractionBox[
      RowBox[{"9", " ", 
       SuperscriptBox["q", "20"]}], "4"], "+", 
     RowBox[{"7", " ", 
      SuperscriptBox["q", "22"]}], "-", 
     RowBox[{"11", " ", 
      SuperscriptBox["q", "24"]}], "+", 
     FractionBox[
      RowBox[{"97", " ", 
       SuperscriptBox["q", "26"]}], "8"], "-", 
     FractionBox[
      RowBox[{"77", " ", 
       SuperscriptBox["q", "28"]}], "4"], "+", 
     FractionBox[
      RowBox[{"251", " ", 
       SuperscriptBox["q", "30"]}], "8"], "-", 
     FractionBox[
      RowBox[{"359", " ", 
       SuperscriptBox["q", "32"]}], "8"], "+", 
     FractionBox[
      RowBox[{"237", " ", 
       SuperscriptBox["q", "34"]}], "4"], "-", 
     FractionBox[
      RowBox[{"163", " ", 
       SuperscriptBox["q", "36"]}], "2"], "+", 
     FractionBox[
      RowBox[{"945", " ", 
       SuperscriptBox["q", "38"]}], "8"], "-", 
     FractionBox[
      RowBox[{"1291", " ", 
       SuperscriptBox["q", "40"]}], "8"], "+", 
     FractionBox[
      RowBox[{"1683", " ", 
       SuperscriptBox["q", "42"]}], "8"], "-", 
     FractionBox[
      RowBox[{"1123", " ", 
       SuperscriptBox["q", "44"]}], "4"], "+", 
     FractionBox[
      RowBox[{"1523", " ", 
       SuperscriptBox["q", "46"]}], "4"], "-", 
     FractionBox[
      RowBox[{"4011", " ", 
       SuperscriptBox["q", "48"]}], "8"], "+", 
     FractionBox[
      RowBox[{"2583", " ", 
       SuperscriptBox["q", "50"]}], "4"]}], ",", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", 
       SuperscriptBox["q", "4"]}], "2"], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "5"]}], "+", 
     FractionBox[
      RowBox[{"13", " ", 
       SuperscriptBox["q", "6"]}], "2"], "-", 
     FractionBox[
      RowBox[{"25", " ", 
       SuperscriptBox["q", "7"]}], "2"], "+", 
     RowBox[{"21", " ", 
      SuperscriptBox["q", "8"]}], "-", 
     FractionBox[
      RowBox[{"61", " ", 
       SuperscriptBox["q", "9"]}], "2"], "+", 
     RowBox[{"46", " ", 
      SuperscriptBox["q", "10"]}], "-", 
     RowBox[{"64", " ", 
      SuperscriptBox["q", "11"]}], "+", 
     RowBox[{"82", " ", 
      SuperscriptBox["q", "12"]}], "-", 
     RowBox[{"102", " ", 
      SuperscriptBox["q", "13"]}], "+", 
     RowBox[{"115", " ", 
      SuperscriptBox["q", "14"]}], "-", 
     FractionBox[
      RowBox[{"213", " ", 
       SuperscriptBox["q", "15"]}], "2"], "+", 
     RowBox[{"65", " ", 
      SuperscriptBox["q", "16"]}], "+", 
     RowBox[{"45", " ", 
      SuperscriptBox["q", "17"]}], "-", 
     RowBox[{"275", " ", 
      SuperscriptBox["q", "18"]}], "+", 
     RowBox[{"690", " ", 
      SuperscriptBox["q", "19"]}], "-", 
     RowBox[{"1411", " ", 
      SuperscriptBox["q", "20"]}], "+", 
     RowBox[{"2605", " ", 
      SuperscriptBox["q", "21"]}], "-", 
     FractionBox[
      RowBox[{"9013", " ", 
       SuperscriptBox["q", "22"]}], "2"], "+", 
     FractionBox[
      RowBox[{"14941", " ", 
       SuperscriptBox["q", "23"]}], "2"], "-", 
     RowBox[{"12000", " ", 
      SuperscriptBox["q", "24"]}], "+", 
     FractionBox[
      RowBox[{"37569", " ", 
       SuperscriptBox["q", "25"]}], "2"], "-", 
     RowBox[{"28811", " ", 
      SuperscriptBox["q", "26"]}], "+", 
     RowBox[{"43446", " ", 
      SuperscriptBox["q", "27"]}]}], ",", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["q", "4"]}], "8"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "6"]}], "-", 
     FractionBox[
      RowBox[{"3", " ", 
       SuperscriptBox["q", "8"]}], "2"], "+", 
     FractionBox[
      RowBox[{"3", " ", 
       SuperscriptBox["q", "10"]}], "4"], "-", 
     FractionBox[
      RowBox[{"15", " ", 
       SuperscriptBox["q", "12"]}], "8"], "+", 
     FractionBox[
      RowBox[{"17", " ", 
       SuperscriptBox["q", "14"]}], "8"], "-", 
     FractionBox[
      RowBox[{"3", " ", 
       SuperscriptBox["q", "16"]}], "2"], "-", 
     FractionBox[
      RowBox[{"3", " ", 
       SuperscriptBox["q", "18"]}], "4"], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["q", "20"]}], "-", 
     FractionBox[
      RowBox[{"11", " ", 
       SuperscriptBox["q", "22"]}], "4"], "+", 
     FractionBox[
      RowBox[{"31", " ", 
       SuperscriptBox["q", "24"]}], "4"], "-", 
     FractionBox[
      RowBox[{"67", " ", 
       SuperscriptBox["q", "26"]}], "4"], "+", 
     FractionBox[
      RowBox[{"193", " ", 
       SuperscriptBox["q", "28"]}], "8"], "-", 
     FractionBox[
      RowBox[{"277", " ", 
       SuperscriptBox["q", "30"]}], "8"], "+", 
     FractionBox[
      RowBox[{"107", " ", 
       SuperscriptBox["q", "32"]}], "2"], "-", 
     FractionBox[
      RowBox[{"323", " ", 
       SuperscriptBox["q", "34"]}], "4"], "+", 
     FractionBox[
      RowBox[{"893", " ", 
       SuperscriptBox["q", "36"]}], "8"], "-", 
     FractionBox[
      RowBox[{"1207", " ", 
       SuperscriptBox["q", "38"]}], "8"], "+", 
     RowBox[{"209", " ", 
      SuperscriptBox["q", "40"]}], "-", 
     FractionBox[
      RowBox[{"577", " ", 
       SuperscriptBox["q", "42"]}], "2"], "+", 
     FractionBox[
      RowBox[{"3073", " ", 
       SuperscriptBox["q", "44"]}], "8"], "-", 
     RowBox[{"501", " ", 
      SuperscriptBox["q", "46"]}], "+", 
     RowBox[{"662", " ", 
      SuperscriptBox["q", "48"]}], "-", 
     FractionBox[
      RowBox[{"6989", " ", 
       SuperscriptBox["q", "50"]}], "8"]}], ",", 
    RowBox[{
     FractionBox[
      SuperscriptBox["q", "5"], "2"], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "6"]}], "+", 
     FractionBox[
      RowBox[{"11", " ", 
       SuperscriptBox["q", "7"]}], "2"], "-", 
     RowBox[{"15", " ", 
      SuperscriptBox["q", "8"]}], "+", 
     RowBox[{"34", " ", 
      SuperscriptBox["q", "9"]}], "-", 
     FractionBox[
      RowBox[{"137", " ", 
       SuperscriptBox["q", "10"]}], "2"], "+", 
     FractionBox[
      RowBox[{"265", " ", 
       SuperscriptBox["q", "11"]}], "2"], "-", 
     RowBox[{"242", " ", 
      SuperscriptBox["q", "12"]}], "+", 
     RowBox[{"427", " ", 
      SuperscriptBox["q", "13"]}], "-", 
     RowBox[{"732", " ", 
      SuperscriptBox["q", "14"]}], "+", 
     FractionBox[
      RowBox[{"2437", " ", 
       SuperscriptBox["q", "15"]}], "2"], "-", 
     RowBox[{"1985", " ", 
      SuperscriptBox["q", "16"]}], "+", 
     FractionBox[
      RowBox[{"6349", " ", 
       SuperscriptBox["q", "17"]}], "2"], "-", 
     RowBox[{"4990", " ", 
      SuperscriptBox["q", "18"]}], "+", 
     RowBox[{"7725", " ", 
      SuperscriptBox["q", "19"]}], "-", 
     FractionBox[
      RowBox[{"23601", " ", 
       SuperscriptBox["q", "20"]}], "2"], "+", 
     FractionBox[
      RowBox[{"35607", " ", 
       SuperscriptBox["q", "21"]}], "2"], "-", 
     RowBox[{"26560", " ", 
      SuperscriptBox["q", "22"]}], "+", 
     RowBox[{"39224", " ", 
      SuperscriptBox["q", "23"]}], "-", 
     RowBox[{"57380", " ", 
      SuperscriptBox["q", "24"]}], "+", 
     RowBox[{"83203", " ", 
      SuperscriptBox["q", "25"]}], "-", 
     FractionBox[
      RowBox[{"239345", " ", 
       SuperscriptBox["q", "26"]}], "2"], "+", 
     FractionBox[
      RowBox[{"341643", " ", 
       SuperscriptBox["q", "27"]}], "2"]}]}], "}"}]}]}], "Input",
 CellChangeTimes->{{3.950259989866913*^9, 3.950260021496073*^9}, {
   3.9502849376405144`*^9, 3.950284955565401*^9}, 
   3.950285252330824*^9},ExpressionUUID->"6164153a-ac72-5b4e-b6a6-\
de6a43df0746"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Second Resurgent Orbit (Duals of linear combinations of FTF associated to ",
 StyleBox["Brieskorn",
  IgnoreSpellCheck->True],
 " spheres \[CapitalSigma](2,3,p) ) q-Series ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    RowBox[{"(", 
     SuperscriptBox["X", 
      RowBox[{"(", "j", ")"}]], ")"}], "p"], TraditionalForm]],ExpressionUUID->
  "48fee77b-83f0-ef41-96e6-a8b00fe8a705"],
 "(q) for p = 11, 13, 17, 19, 25, 35"
}], "Subsection",
 CellChangeTimes->{{3.9502852611188583`*^9, 3.9502852911122513`*^9}, {
  3.950285604348175*^9, 3.9502856178914967`*^9}, {3.9502857037629566`*^9, 
  3.950285708634079*^9}, {3.9566513943808117`*^9, 
  3.9566513949343777`*^9}},ExpressionUUID->"1e73bf60-52cc-8e4b-83b8-\
c5b50439e536"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"X11", "[", "q_", "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "6"]}], "+", 
     FractionBox[
      RowBox[{"5", " ", "q"}], "2"], "+", 
     FractionBox[
      RowBox[{"65", " ", 
       SuperscriptBox["q", "2"]}], "6"], "+", 
     FractionBox[
      RowBox[{"175", " ", 
       SuperscriptBox["q", "3"]}], "6"], "+", 
     RowBox[{"75", " ", 
      SuperscriptBox["q", "4"]}], "+", 
     FractionBox[
      RowBox[{"989", " ", 
       SuperscriptBox["q", "5"]}], "6"], "+", 
     FractionBox[
      RowBox[{"2105", " ", 
       SuperscriptBox["q", "6"]}], "6"], "+", 
     RowBox[{"690", " ", 
      SuperscriptBox["q", "7"]}], "+", 
     FractionBox[
      RowBox[{"3965", " ", 
       SuperscriptBox["q", "8"]}], "3"], "+", 
     RowBox[{"2418", " ", 
      SuperscriptBox["q", "9"]}], "+", 
     FractionBox[
      RowBox[{"25915", " ", 
       SuperscriptBox["q", "10"]}], "6"], "+", 
     FractionBox[
      RowBox[{"14961", " ", 
       SuperscriptBox["q", "11"]}], "2"], "+", 
     FractionBox[
      RowBox[{"25435", " ", 
       SuperscriptBox["q", "12"]}], "2"], "+", 
     FractionBox[
      RowBox[{"126745", " ", 
       SuperscriptBox["q", "13"]}], "6"], "+", 
     FractionBox[
      RowBox[{"103630", " ", 
       SuperscriptBox["q", "14"]}], "3"], "+", 
     FractionBox[
      RowBox[{"110993", " ", 
       SuperscriptBox["q", "15"]}], "2"], "+", 
     FractionBox[
      RowBox[{"263930", " ", 
       SuperscriptBox["q", "16"]}], "3"], "+", 
     RowBox[{"137495", " ", 
      SuperscriptBox["q", "17"]}], "+", 
     FractionBox[
      RowBox[{"1274705", " ", 
       SuperscriptBox["q", "18"]}], "6"], "+", 
     FractionBox[
      RowBox[{"973199", " ", 
       SuperscriptBox["q", "19"]}], "3"], "+", 
     FractionBox[
      RowBox[{"1471447", " ", 
       SuperscriptBox["q", "20"]}], "3"], "+", 
     FractionBox[
      RowBox[{"4405183", " ", 
       SuperscriptBox["q", "21"]}], "6"], "+", 
     FractionBox[
      RowBox[{"6537115", " ", 
       SuperscriptBox["q", "22"]}], "6"], "+", 
     FractionBox[
      RowBox[{"9617345", " ", 
       SuperscriptBox["q", "23"]}], "6"], "+", 
     FractionBox[
      RowBox[{"7020514", " ", 
       SuperscriptBox["q", "24"]}], "3"], "+", 
     FractionBox[
      RowBox[{"20344699", " ", 
       SuperscriptBox["q", "25"]}], "6"], "+", 
     RowBox[{"4879613", " ", 
      SuperscriptBox["q", "26"]}], "+", 
     FractionBox[
      RowBox[{"41851415", " ", 
       SuperscriptBox["q", "27"]}], "6"], "+", 
     RowBox[{"9909770", " ", 
      SuperscriptBox["q", "28"]}], "+", 
     FractionBox[
      RowBox[{"41984113", " ", 
       SuperscriptBox["q", "29"]}], "3"], "+", 
     FractionBox[
      RowBox[{"39307943", " ", 
       SuperscriptBox["q", "30"]}], "2"], "+", 
     FractionBox[
      RowBox[{"82358438", " ", 
       SuperscriptBox["q", "31"]}], "3"], "+", 
     FractionBox[
      RowBox[{"114458575", " ", 
       SuperscriptBox["q", "32"]}], "3"]}], ",", 
    RowBox[{
     FractionBox["5", "6"], "+", 
     FractionBox[
      RowBox[{"5", " ", "q"}], "6"], "+", 
     FractionBox[
      RowBox[{"5", " ", 
       SuperscriptBox["q", "2"]}], "2"], "+", 
     RowBox[{"10", " ", 
      SuperscriptBox["q", "3"]}], "+", 
     FractionBox[
      RowBox[{"125", " ", 
       SuperscriptBox["q", "4"]}], "6"], "+", 
     FractionBox[
      RowBox[{"313", " ", 
       SuperscriptBox["q", "5"]}], "6"], "+", 
     FractionBox[
      RowBox[{"310", " ", 
       SuperscriptBox["q", "6"]}], "3"], "+", 
     FractionBox[
      RowBox[{"635", " ", 
       SuperscriptBox["q", "7"]}], "3"], "+", 
     RowBox[{"393", " ", 
      SuperscriptBox["q", "8"]}], "+", 
     FractionBox[
      RowBox[{"2197", " ", 
       SuperscriptBox["q", "9"]}], "3"], "+", 
     RowBox[{"1283", " ", 
      SuperscriptBox["q", "10"]}], "+", 
     FractionBox[
      RowBox[{"6745", " ", 
       SuperscriptBox["q", "11"]}], "3"], "+", 
     RowBox[{"3780", " ", 
      SuperscriptBox["q", "12"]}], "+", 
     FractionBox[
      RowBox[{"18919", " ", 
       SuperscriptBox["q", "13"]}], "3"], "+", 
     FractionBox[
      RowBox[{"61499", " ", 
       SuperscriptBox["q", "14"]}], "6"], "+", 
     FractionBox[
      RowBox[{"99053", " ", 
       SuperscriptBox["q", "15"]}], "6"], "+", 
     RowBox[{"26055", " ", 
      SuperscriptBox["q", "16"]}], "+", 
     FractionBox[
      RowBox[{"122330", " ", 
       SuperscriptBox["q", "17"]}], "3"], "+", 
     FractionBox[
      RowBox[{"376913", " ", 
       SuperscriptBox["q", "18"]}], "6"], "+", 
     FractionBox[
      RowBox[{"287902", " ", 
       SuperscriptBox["q", "19"]}], "3"], "+", 
     FractionBox[
      RowBox[{"434413", " ", 
       SuperscriptBox["q", "20"]}], "3"], "+", 
     FractionBox[
      RowBox[{"433555", " ", 
       SuperscriptBox["q", "21"]}], "2"], "+", 
     FractionBox[
      RowBox[{"963535", " ", 
       SuperscriptBox["q", "22"]}], "3"], "+", 
     FractionBox[
      RowBox[{"944967", " ", 
       SuperscriptBox["q", "23"]}], "2"], "+", 
     FractionBox[
      RowBox[{"2066914", " ", 
       SuperscriptBox["q", "24"]}], "3"], "+", 
     RowBox[{"998046", " ", 
      SuperscriptBox["q", "25"]}], "+", 
     FractionBox[
      RowBox[{"4304710", " ", 
       SuperscriptBox["q", "26"]}], "3"], "+", 
     FractionBox[
      RowBox[{"4101085", " ", 
       SuperscriptBox["q", "27"]}], "2"], "+", 
     FractionBox[
      RowBox[{"17465399", " ", 
       SuperscriptBox["q", "28"]}], "6"], "+", 
     FractionBox[
      RowBox[{"8219019", " ", 
       SuperscriptBox["q", "29"]}], "2"], "+", 
     FractionBox[
      RowBox[{"17302472", " ", 
       SuperscriptBox["q", "30"]}], "3"], "+", 
     FractionBox[
      RowBox[{"24160120", " ", 
       SuperscriptBox["q", "31"]}], "3"], "+", 
     FractionBox[
      RowBox[{"33557755", " ", 
       SuperscriptBox["q", "32"]}], "3"], "+", 
     FractionBox[
      RowBox[{"46393157", " ", 
       SuperscriptBox["q", "33"]}], "3"], "+", 
     FractionBox[
      RowBox[{"42554147", " ", 
       SuperscriptBox["q", "34"]}], "2"], "+", 
     FractionBox[
      RowBox[{"174891337", " ", 
       SuperscriptBox["q", "35"]}], "6"], "+", 
     FractionBox[
      RowBox[{"119273665", " ", 
       SuperscriptBox["q", "36"]}], "3"], "+", 
     RowBox[{"54012240", " ", 
      SuperscriptBox["q", "37"]}]}], ",", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"8", " ", "q"}], "3"]}], "-", 
     FractionBox[
      RowBox[{"55", " ", 
       SuperscriptBox["q", "2"]}], "6"], "-", 
     FractionBox[
      RowBox[{"155", " ", 
       SuperscriptBox["q", "3"]}], "6"], "-", 
     FractionBox[
      RowBox[{"385", " ", 
       SuperscriptBox["q", "4"]}], "6"], "-", 
     RowBox[{"142", " ", 
      SuperscriptBox["q", "5"]}], "-", 
     FractionBox[
      RowBox[{"908", " ", 
       SuperscriptBox["q", "6"]}], "3"], "-", 
     FractionBox[
      RowBox[{"1199", " ", 
       SuperscriptBox["q", "7"]}], "2"], "-", 
     FractionBox[
      RowBox[{"3440", " ", 
       SuperscriptBox["q", "8"]}], "3"], "-", 
     FractionBox[
      RowBox[{"4215", " ", 
       SuperscriptBox["q", "9"]}], "2"], "-", 
     FractionBox[
      RowBox[{"22627", " ", 
       SuperscriptBox["q", "10"]}], "6"], "-", 
     RowBox[{"6547", " ", 
      SuperscriptBox["q", "11"]}], "-", 
     FractionBox[
      RowBox[{"33446", " ", 
       SuperscriptBox["q", "12"]}], "3"], "-", 
     FractionBox[
      RowBox[{"111325", " ", 
       SuperscriptBox["q", "13"]}], "6"], "-", 
     FractionBox[
      RowBox[{"91130", " ", 
       SuperscriptBox["q", "14"]}], "3"], "-", 
     FractionBox[
      RowBox[{"293299", " ", 
       SuperscriptBox["q", "15"]}], "6"], "-", 
     FractionBox[
      RowBox[{"465481", " ", 
       SuperscriptBox["q", "16"]}], "6"], "-", 
     FractionBox[
      RowBox[{"242783", " ", 
       SuperscriptBox["q", "17"]}], "2"], "-", 
     FractionBox[
      RowBox[{"1126555", " ", 
       SuperscriptBox["q", "18"]}], "6"], "-", 
     FractionBox[
      RowBox[{"860995", " ", 
       SuperscriptBox["q", "19"]}], "3"], "-", 
     FractionBox[
      RowBox[{"1302887", " ", 
       SuperscriptBox["q", "20"]}], "3"], "-", 
     RowBox[{"650673", " ", 
      SuperscriptBox["q", "21"]}], "-", 
     FractionBox[
      RowBox[{"2898932", " ", 
       SuperscriptBox["q", "22"]}], "3"], "-", 
     FractionBox[
      RowBox[{"2845405", " ", 
       SuperscriptBox["q", "23"]}], "2"], "-", 
     FractionBox[
      RowBox[{"6235540", " ", 
       SuperscriptBox["q", "24"]}], "3"], "-", 
     FractionBox[
      RowBox[{"6027357", " ", 
       SuperscriptBox["q", "25"]}], "2"], "-", 
     FractionBox[
      RowBox[{"26037193", " ", 
       SuperscriptBox["q", "26"]}], "6"], "-", 
     RowBox[{"6206918", " ", 
      SuperscriptBox["q", "27"]}], "-", 
     RowBox[{"8823015", " ", 
      SuperscriptBox["q", "28"]}], "-", 
     FractionBox[
      RowBox[{"37399780", " ", 
       SuperscriptBox["q", "29"]}], "3"], "-", 
     FractionBox[
      RowBox[{"105099463", " ", 
       SuperscriptBox["q", "30"]}], "6"], "-", 
     FractionBox[
      RowBox[{"48958155", " ", 
       SuperscriptBox["q", "31"]}], "2"], "-", 
     RowBox[{"34035343", " ", 
      SuperscriptBox["q", "32"]}], "-", 
     FractionBox[
      RowBox[{"94179555", " ", 
       SuperscriptBox["q", "33"]}], "2"], "-", 
     FractionBox[
      RowBox[{"129697495", " ", 
       SuperscriptBox["q", "34"]}], "2"], "-", 
     FractionBox[
      RowBox[{"533423617", " ", 
       SuperscriptBox["q", "35"]}], "6"], "-", 
     FractionBox[
      RowBox[{"242724545", " ", 
       SuperscriptBox["q", "36"]}], "2"]}], ",", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"5", " ", "q"}], "6"]}], "-", 
     FractionBox[
      RowBox[{"11", " ", 
       SuperscriptBox["q", "2"]}], "3"], "-", 
     RowBox[{"10", " ", 
      SuperscriptBox["q", "3"]}], "-", 
     FractionBox[
      RowBox[{"155", " ", 
       SuperscriptBox["q", "4"]}], "6"], "-", 
     FractionBox[
      RowBox[{"119", " ", 
       SuperscriptBox["q", "5"]}], "2"], "-", 
     FractionBox[
      RowBox[{"781", " ", 
       SuperscriptBox["q", "6"]}], "6"], "-", 
     FractionBox[
      RowBox[{"1567", " ", 
       SuperscriptBox["q", "7"]}], "6"], "-", 
     FractionBox[
      RowBox[{"1535", " ", 
       SuperscriptBox["q", "8"]}], "3"], "-", 
     FractionBox[
      RowBox[{"5725", " ", 
       SuperscriptBox["q", "9"]}], "6"], "-", 
     FractionBox[
      RowBox[{"10367", " ", 
       SuperscriptBox["q", "10"]}], "6"], "-", 
     FractionBox[
      RowBox[{"18211", " ", 
       SuperscriptBox["q", "11"]}], "6"], "-", 
     FractionBox[
      RowBox[{"10443", " ", 
       SuperscriptBox["q", "12"]}], "2"], "-", 
     FractionBox[
      RowBox[{"52585", " ", 
       SuperscriptBox["q", "13"]}], "6"], "-", 
     FractionBox[
      RowBox[{"86795", " ", 
       SuperscriptBox["q", "14"]}], "6"], "-", 
     FractionBox[
      RowBox[{"70337", " ", 
       SuperscriptBox["q", "15"]}], "3"], "-", 
     FractionBox[
      RowBox[{"112346", " ", 
       SuperscriptBox["q", "16"]}], "3"], "-", 
     FractionBox[
      RowBox[{"353699", " ", 
       SuperscriptBox["q", "17"]}], "6"], "-", 
     RowBox[{"91675", " ", 
      SuperscriptBox["q", "18"]}], "-", 
     FractionBox[
      RowBox[{"281655", " ", 
       SuperscriptBox["q", "19"]}], "2"], "-", 
     FractionBox[
      RowBox[{"1284641", " ", 
       SuperscriptBox["q", "20"]}], "6"], "-", 
     FractionBox[
      RowBox[{"966509", " ", 
       SuperscriptBox["q", "21"]}], "3"], "-", 
     RowBox[{"480371", " ", 
      SuperscriptBox["q", "22"]}], "-", 
     FractionBox[
      RowBox[{"4259585", " ", 
       SuperscriptBox["q", "23"]}], "6"], "-", 
     FractionBox[
      RowBox[{"6245135", " ", 
       SuperscriptBox["q", "24"]}], "6"], "-", 
     FractionBox[
      RowBox[{"4542538", " ", 
       SuperscriptBox["q", "25"]}], "3"], "-", 
     FractionBox[
      RowBox[{"13123139", " ", 
       SuperscriptBox["q", "26"]}], "6"], "-", 
     FractionBox[
      RowBox[{"18826043", " ", 
       SuperscriptBox["q", "27"]}], "6"], "-", 
     FractionBox[
      RowBox[{"26835985", " ", 
       SuperscriptBox["q", "28"]}], "6"], "-", 
     FractionBox[
      RowBox[{"19009790", " ", 
       SuperscriptBox["q", "29"]}], "3"], "-", 
     FractionBox[
      RowBox[{"26778010", " ", 
       SuperscriptBox["q", "30"]}], "3"], "-", 
     RowBox[{"12504029", " ", 
      SuperscriptBox["q", "31"]}], "-", 
     FractionBox[
      RowBox[{"52276406", " ", 
       SuperscriptBox["q", "32"]}], "3"], "-", 
     RowBox[{"24162150", " ", 
      SuperscriptBox["q", "33"]}], "-", 
     FractionBox[
      RowBox[{"66688745", " ", 
       SuperscriptBox["q", "34"]}], "2"], "-", 
     FractionBox[
      RowBox[{"137416166", " ", 
       SuperscriptBox["q", "35"]}], "3"], "-", 
     FractionBox[
      RowBox[{"375896747", " ", 
       SuperscriptBox["q", "36"]}], "6"], "-", 
     FractionBox[
      RowBox[{"511963177", " ", 
       SuperscriptBox["q", "37"]}], "6"]}], ",", 
    RowBox[{
     FractionBox[
      RowBox[{"5", " ", 
       SuperscriptBox["q", "2"]}], "6"], "+", 
     FractionBox[
      RowBox[{"11", " ", 
       SuperscriptBox["q", "3"]}], "2"], "+", 
     FractionBox[
      RowBox[{"33", " ", 
       SuperscriptBox["q", "4"]}], "2"], "+", 
     FractionBox[
      RowBox[{"134", " ", 
       SuperscriptBox["q", "5"]}], "3"], "+", 
     FractionBox[
      RowBox[{"605", " ", 
       SuperscriptBox["q", "6"]}], "6"], "+", 
     RowBox[{"220", " ", 
      SuperscriptBox["q", "7"]}], "+", 
     FractionBox[
      RowBox[{"2623", " ", 
       SuperscriptBox["q", "8"]}], "6"], "+", 
     FractionBox[
      RowBox[{"2552", " ", 
       SuperscriptBox["q", "9"]}], "3"], "+", 
     FractionBox[
      RowBox[{"4699", " ", 
       SuperscriptBox["q", "10"]}], "3"], "+", 
     FractionBox[
      RowBox[{"16955", " ", 
       SuperscriptBox["q", "11"]}], "6"], "+", 
     FractionBox[
      RowBox[{"9845", " ", 
       SuperscriptBox["q", "12"]}], "2"], "+", 
     RowBox[{"8426", " ", 
      SuperscriptBox["q", "13"]}], "+", 
     FractionBox[
      RowBox[{"84353", " ", 
       SuperscriptBox["q", "14"]}], "6"], "+", 
     FractionBox[
      RowBox[{"69338", " ", 
       SuperscriptBox["q", "15"]}], "3"], "+", 
     FractionBox[
      RowBox[{"223645", " ", 
       SuperscriptBox["q", "16"]}], "6"], "+", 
     FractionBox[
      RowBox[{"178015", " ", 
       SuperscriptBox["q", "17"]}], "3"], "+", 
     FractionBox[
      RowBox[{"558211", " ", 
       SuperscriptBox["q", "18"]}], "6"], "+", 
     FractionBox[
      RowBox[{"865507", " ", 
       SuperscriptBox["q", "19"]}], "6"], "+", 
     FractionBox[
      RowBox[{"662642", " ", 
       SuperscriptBox["q", "20"]}], "3"], "+", 
     FractionBox[
      RowBox[{"2009605", " ", 
       SuperscriptBox["q", "21"]}], "6"], "+", 
     FractionBox[
      RowBox[{"1507750", " ", 
       SuperscriptBox["q", "22"]}], "3"], "+", 
     RowBox[{"747667", " ", 
      SuperscriptBox["q", "23"]}], "+", 
     RowBox[{"1102342", " ", 
      SuperscriptBox["q", "24"]}], "+", 
     FractionBox[
      RowBox[{"9677177", " ", 
       SuperscriptBox["q", "25"]}], "6"], "+", 
     FractionBox[
      RowBox[{"14048725", " ", 
       SuperscriptBox["q", "26"]}], "6"], "+", 
     FractionBox[
      RowBox[{"10127905", " ", 
       SuperscriptBox["q", "27"]}], "3"], "+", 
     RowBox[{"4834167", " ", 
      SuperscriptBox["q", "28"]}], "+", 
     RowBox[{"6879605", " ", 
      SuperscriptBox["q", "29"]}], "+", 
     FractionBox[
      RowBox[{"19461269", " ", 
       SuperscriptBox["q", "30"]}], "2"], "+", 
     FractionBox[
      RowBox[{"82118645", " ", 
       SuperscriptBox["q", "31"]}], "6"], "+", 
     RowBox[{"19144460", " ", 
      SuperscriptBox["q", "32"]}], "+", 
     FractionBox[
      RowBox[{"159858223", " ", 
       SuperscriptBox["q", "33"]}], "6"], "+", 
     FractionBox[
      RowBox[{"110681207", " ", 
       SuperscriptBox["q", "34"]}], "3"], "+", 
     RowBox[{"50850606", " ", 
      SuperscriptBox["q", "35"]}], "+", 
     FractionBox[
      RowBox[{"418610245", " ", 
       SuperscriptBox["q", "36"]}], "6"], "+", 
     FractionBox[
      RowBox[{"190628855", " ", 
       SuperscriptBox["q", "37"]}], "2"], "+", 
     FractionBox[
      RowBox[{"389011118", " ", 
       SuperscriptBox["q", "38"]}], "3"]}]}], "}"}]}], "\n", 
 RowBox[{
  RowBox[{"X13", "[", "q_", "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", "q"}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "7"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "9"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "13"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "17"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "19"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "21"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "22"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "23"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "25"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "27"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "28"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "29"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "31"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "32"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "33"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "34"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "35"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "37"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "38"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "39"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "40"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "41"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "42"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "43"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "44"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "45"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "46"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "47"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "48"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "49"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "50"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "51"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "52"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "53"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "54"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "55"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "56"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "57"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "58"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "59"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "60"]}], "-", 
     RowBox[{"8", " ", 
      SuperscriptBox["q", "61"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "62"]}], "-", 
     RowBox[{"8", " ", 
      SuperscriptBox["q", "63"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "64"]}], "-", 
     RowBox[{"8", " ", 
      SuperscriptBox["q", "65"]}]}], ",", 
    RowBox[{
     RowBox[{"-", "2"}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "3"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "4"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "7"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "10"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "12"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "13"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "14"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "15"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "16"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "18"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "19"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "20"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "21"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "22"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "23"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "24"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "25"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "26"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "27"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "28"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "29"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "30"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "31"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "32"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "33"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "34"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "35"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "36"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "37"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "38"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "39"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "40"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "41"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "42"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "43"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "44"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "45"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "46"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "47"]}], "-", 
     RowBox[{"8", " ", 
      SuperscriptBox["q", "48"]}], "-", 
     RowBox[{"8", " ", 
      SuperscriptBox["q", "49"]}], "-", 
     RowBox[{"8", " ", 
      SuperscriptBox["q", "50"]}], "-", 
     RowBox[{"8", " ", 
      SuperscriptBox["q", "51"]}], "-", 
     RowBox[{"10", " ", 
      SuperscriptBox["q", "52"]}], "-", 
     RowBox[{"8", " ", 
      SuperscriptBox["q", "53"]}], "-", 
     RowBox[{"10", " ", 
      SuperscriptBox["q", "54"]}], "-", 
     RowBox[{"10", " ", 
      SuperscriptBox["q", "55"]}], "-", 
     RowBox[{"10", " ", 
      SuperscriptBox["q", "56"]}], "-", 
     RowBox[{"10", " ", 
      SuperscriptBox["q", "57"]}], "-", 
     RowBox[{"12", " ", 
      SuperscriptBox["q", "58"]}], "-", 
     RowBox[{"10", " ", 
      SuperscriptBox["q", "59"]}], "-", 
     RowBox[{"12", " ", 
      SuperscriptBox["q", "60"]}], "-", 
     RowBox[{"12", " ", 
      SuperscriptBox["q", "61"]}], "-", 
     RowBox[{"12", " ", 
      SuperscriptBox["q", "62"]}], "-", 
     RowBox[{"14", " ", 
      SuperscriptBox["q", "63"]}], "-", 
     RowBox[{"14", " ", 
      SuperscriptBox["q", "64"]}], "-", 
     RowBox[{"12", " ", 
      SuperscriptBox["q", "65"]}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", "q"}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "3"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "5"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "7"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "8"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "9"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "11"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "12"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "13"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "14"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "15"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "16"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "17"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "18"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "19"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "20"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "21"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "22"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "23"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "24"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "25"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "26"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "27"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "28"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "29"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "30"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "31"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "32"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "33"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "34"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "35"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "36"]}], "-", 
     RowBox[{"8", " ", 
      SuperscriptBox["q", "37"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "38"]}], "-", 
     RowBox[{"8", " ", 
      SuperscriptBox["q", "39"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "40"]}], "-", 
     RowBox[{"8", " ", 
      SuperscriptBox["q", "41"]}], "-", 
     RowBox[{"8", " ", 
      SuperscriptBox["q", "42"]}], "-", 
     RowBox[{"10", " ", 
      SuperscriptBox["q", "43"]}], "-", 
     RowBox[{"8", " ", 
      SuperscriptBox["q", "44"]}], "-", 
     RowBox[{"10", " ", 
      SuperscriptBox["q", "45"]}], "-", 
     RowBox[{"8", " ", 
      SuperscriptBox["q", "46"]}], "-", 
     RowBox[{"10", " ", 
      SuperscriptBox["q", "47"]}], "-", 
     RowBox[{"10", " ", 
      SuperscriptBox["q", "48"]}], "-", 
     RowBox[{"12", " ", 
      SuperscriptBox["q", "49"]}], "-", 
     RowBox[{"10", " ", 
      SuperscriptBox["q", "50"]}], "-", 
     RowBox[{"12", " ", 
      SuperscriptBox["q", "51"]}], "-", 
     RowBox[{"12", " ", 
      SuperscriptBox["q", "52"]}], "-", 
     RowBox[{"14", " ", 
      SuperscriptBox["q", "53"]}], "-", 
     RowBox[{"12", " ", 
      SuperscriptBox["q", "54"]}], "-", 
     RowBox[{"14", " ", 
      SuperscriptBox["q", "55"]}], "-", 
     RowBox[{"14", " ", 
      SuperscriptBox["q", "56"]}], "-", 
     RowBox[{"16", " ", 
      SuperscriptBox["q", "57"]}], "-", 
     RowBox[{"14", " ", 
      SuperscriptBox["q", "58"]}], "-", 
     RowBox[{"16", " ", 
      SuperscriptBox["q", "59"]}], "-", 
     RowBox[{"16", " ", 
      SuperscriptBox["q", "60"]}], "-", 
     RowBox[{"18", " ", 
      SuperscriptBox["q", "61"]}], "-", 
     RowBox[{"16", " ", 
      SuperscriptBox["q", "62"]}], "-", 
     RowBox[{"20", " ", 
      SuperscriptBox["q", "63"]}], "-", 
     RowBox[{"18", " ", 
      SuperscriptBox["q", "64"]}], "-", 
     RowBox[{"22", " ", 
      SuperscriptBox["q", "65"]}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", "q"}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "2"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "4"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "6"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "7"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "8"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "9"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "10"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "11"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "12"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "13"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "14"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "15"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "16"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "17"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "18"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "19"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "20"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "21"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "22"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "23"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "24"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "25"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "26"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "27"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "28"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "29"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "30"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "31"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "32"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "33"]}], "-", 
     RowBox[{"8", " ", 
      SuperscriptBox["q", "34"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "35"]}], "-", 
     RowBox[{"8", " ", 
      SuperscriptBox["q", "36"]}], "-", 
     RowBox[{"8", " ", 
      SuperscriptBox["q", "37"]}], "-", 
     RowBox[{"8", " ", 
      SuperscriptBox["q", "38"]}], "-", 
     RowBox[{"8", " ", 
      SuperscriptBox["q", "39"]}], "-", 
     RowBox[{"10", " ", 
      SuperscriptBox["q", "40"]}], "-", 
     RowBox[{"10", " ", 
      SuperscriptBox["q", "41"]}], "-", 
     RowBox[{"10", " ", 
      SuperscriptBox["q", "42"]}], "-", 
     RowBox[{"10", " ", 
      SuperscriptBox["q", "43"]}], "-", 
     RowBox[{"12", " ", 
      SuperscriptBox["q", "44"]}], "-", 
     RowBox[{"10", " ", 
      SuperscriptBox["q", "45"]}], "-", 
     RowBox[{"12", " ", 
      SuperscriptBox["q", "46"]}], "-", 
     RowBox[{"12", " ", 
      SuperscriptBox["q", "47"]}], "-", 
     RowBox[{"12", " ", 
      SuperscriptBox["q", "48"]}], "-", 
     RowBox[{"14", " ", 
      SuperscriptBox["q", "49"]}], "-", 
     RowBox[{"14", " ", 
      SuperscriptBox["q", "50"]}], "-", 
     RowBox[{"14", " ", 
      SuperscriptBox["q", "51"]}], "-", 
     RowBox[{"16", " ", 
      SuperscriptBox["q", "52"]}], "-", 
     RowBox[{"14", " ", 
      SuperscriptBox["q", "53"]}], "-", 
     RowBox[{"16", " ", 
      SuperscriptBox["q", "54"]}], "-", 
     RowBox[{"16", " ", 
      SuperscriptBox["q", "55"]}], "-", 
     RowBox[{"18", " ", 
      SuperscriptBox["q", "56"]}], "-", 
     RowBox[{"18", " ", 
      SuperscriptBox["q", "57"]}], "-", 
     RowBox[{"20", " ", 
      SuperscriptBox["q", "58"]}], "-", 
     RowBox[{"18", " ", 
      SuperscriptBox["q", "59"]}], "-", 
     RowBox[{"20", " ", 
      SuperscriptBox["q", "60"]}], "-", 
     RowBox[{"22", " ", 
      SuperscriptBox["q", "61"]}], "-", 
     RowBox[{"22", " ", 
      SuperscriptBox["q", "62"]}], "-", 
     RowBox[{"22", " ", 
      SuperscriptBox["q", "63"]}], "-", 
     RowBox[{"24", " ", 
      SuperscriptBox["q", "64"]}], "-", 
     RowBox[{"24", " ", 
      SuperscriptBox["q", "65"]}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", "q"}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "3"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "4"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "5"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "6"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "7"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "9"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "10"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "11"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "12"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "13"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "14"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "15"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "16"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "17"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "18"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "19"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "20"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "21"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "22"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "23"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "24"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "25"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "26"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "27"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "28"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "29"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "30"]}], "-", 
     RowBox[{"8", " ", 
      SuperscriptBox["q", "31"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "32"]}], "-", 
     RowBox[{"8", " ", 
      SuperscriptBox["q", "33"]}], "-", 
     RowBox[{"8", " ", 
      SuperscriptBox["q", "34"]}], "-", 
     RowBox[{"8", " ", 
      SuperscriptBox["q", "35"]}], "-", 
     RowBox[{"8", " ", 
      SuperscriptBox["q", "36"]}], "-", 
     RowBox[{"10", " ", 
      SuperscriptBox["q", "37"]}], "-", 
     RowBox[{"8", " ", 
      SuperscriptBox["q", "38"]}], "-", 
     RowBox[{"10", " ", 
      SuperscriptBox["q", "39"]}], "-", 
     RowBox[{"10", " ", 
      SuperscriptBox["q", "40"]}], "-", 
     RowBox[{"10", " ", 
      SuperscriptBox["q", "41"]}], "-", 
     RowBox[{"10", " ", 
      SuperscriptBox["q", "42"]}], "-", 
     RowBox[{"12", " ", 
      SuperscriptBox["q", "43"]}], "-", 
     RowBox[{"10", " ", 
      SuperscriptBox["q", "44"]}], "-", 
     RowBox[{"14", " ", 
      SuperscriptBox["q", "45"]}], "-", 
     RowBox[{"12", " ", 
      SuperscriptBox["q", "46"]}], "-", 
     RowBox[{"14", " ", 
      SuperscriptBox["q", "47"]}], "-", 
     RowBox[{"14", " ", 
      SuperscriptBox["q", "48"]}], "-", 
     RowBox[{"16", " ", 
      SuperscriptBox["q", "49"]}], "-", 
     RowBox[{"14", " ", 
      SuperscriptBox["q", "50"]}], "-", 
     RowBox[{"16", " ", 
      SuperscriptBox["q", "51"]}], "-", 
     RowBox[{"16", " ", 
      SuperscriptBox["q", "52"]}], "-", 
     RowBox[{"18", " ", 
      SuperscriptBox["q", "53"]}], "-", 
     RowBox[{"18", " ", 
      SuperscriptBox["q", "54"]}], "-", 
     RowBox[{"20", " ", 
      SuperscriptBox["q", "55"]}], "-", 
     RowBox[{"18", " ", 
      SuperscriptBox["q", "56"]}], "-", 
     RowBox[{"22", " ", 
      SuperscriptBox["q", "57"]}], "-", 
     RowBox[{"20", " ", 
      SuperscriptBox["q", "58"]}], "-", 
     RowBox[{"22", " ", 
      SuperscriptBox["q", "59"]}], "-", 
     RowBox[{"22", " ", 
      SuperscriptBox["q", "60"]}], "-", 
     RowBox[{"26", " ", 
      SuperscriptBox["q", "61"]}], "-", 
     RowBox[{"22", " ", 
      SuperscriptBox["q", "62"]}], "-", 
     RowBox[{"26", " ", 
      SuperscriptBox["q", "63"]}], "-", 
     RowBox[{"26", " ", 
      SuperscriptBox["q", "64"]}], "-", 
     RowBox[{"28", " ", 
      SuperscriptBox["q", "65"]}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      SuperscriptBox["q", "2"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "3"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "4"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "6"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "7"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "8"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "9"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "10"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "11"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "12"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "13"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "14"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "15"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "16"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "17"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "18"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "19"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "20"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "21"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "22"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "23"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "24"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "25"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "26"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "27"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "28"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "29"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "30"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "31"]}], "-", 
     RowBox[{"8", " ", 
      SuperscriptBox["q", "32"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "33"]}], "-", 
     RowBox[{"8", " ", 
      SuperscriptBox["q", "34"]}], "-", 
     RowBox[{"8", " ", 
      SuperscriptBox["q", "35"]}], "-", 
     RowBox[{"10", " ", 
      SuperscriptBox["q", "36"]}], "-", 
     RowBox[{"8", " ", 
      SuperscriptBox["q", "37"]}], "-", 
     RowBox[{"10", " ", 
      SuperscriptBox["q", "38"]}], "-", 
     RowBox[{"10", " ", 
      SuperscriptBox["q", "39"]}], "-", 
     RowBox[{"10", " ", 
      SuperscriptBox["q", "40"]}], "-", 
     RowBox[{"10", " ", 
      SuperscriptBox["q", "41"]}], "-", 
     RowBox[{"12", " ", 
      SuperscriptBox["q", "42"]}], "-", 
     RowBox[{"12", " ", 
      SuperscriptBox["q", "43"]}], "-", 
     RowBox[{"12", " ", 
      SuperscriptBox["q", "44"]}], "-", 
     RowBox[{"12", " ", 
      SuperscriptBox["q", "45"]}], "-", 
     RowBox[{"14", " ", 
      SuperscriptBox["q", "46"]}], "-", 
     RowBox[{"14", " ", 
      SuperscriptBox["q", "47"]}], "-", 
     RowBox[{"16", " ", 
      SuperscriptBox["q", "48"]}], "-", 
     RowBox[{"14", " ", 
      SuperscriptBox["q", "49"]}], "-", 
     RowBox[{"16", " ", 
      SuperscriptBox["q", "50"]}], "-", 
     RowBox[{"16", " ", 
      SuperscriptBox["q", "51"]}], "-", 
     RowBox[{"18", " ", 
      SuperscriptBox["q", "52"]}], "-", 
     RowBox[{"16", " ", 
      SuperscriptBox["q", "53"]}], "-", 
     RowBox[{"20", " ", 
      SuperscriptBox["q", "54"]}], "-", 
     RowBox[{"18", " ", 
      SuperscriptBox["q", "55"]}], "-", 
     RowBox[{"20", " ", 
      SuperscriptBox["q", "56"]}], "-", 
     RowBox[{"20", " ", 
      SuperscriptBox["q", "57"]}], "-", 
     RowBox[{"22", " ", 
      SuperscriptBox["q", "58"]}], "-", 
     RowBox[{"22", " ", 
      SuperscriptBox["q", "59"]}], "-", 
     RowBox[{"24", " ", 
      SuperscriptBox["q", "60"]}], "-", 
     RowBox[{"24", " ", 
      SuperscriptBox["q", "61"]}], "-", 
     RowBox[{"26", " ", 
      SuperscriptBox["q", "62"]}], "-", 
     RowBox[{"26", " ", 
      SuperscriptBox["q", "63"]}], "-", 
     RowBox[{"28", " ", 
      SuperscriptBox["q", "64"]}], "-", 
     RowBox[{"26", " ", 
      SuperscriptBox["q", "65"]}]}]}], "}"}]}], "\n", 
 RowBox[{
  RowBox[{"X17", "[", "q_", "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"q", "+", 
     FractionBox[
      RowBox[{"13", " ", 
       SuperscriptBox["q", "2"]}], "3"], "+", 
     FractionBox[
      RowBox[{"26", " ", 
       SuperscriptBox["q", "3"]}], "3"], "+", 
     FractionBox[
      RowBox[{"59", " ", 
       SuperscriptBox["q", "4"]}], "3"], "+", 
     FractionBox[
      RowBox[{"103", " ", 
       SuperscriptBox["q", "5"]}], "3"], "+", 
     FractionBox[
      RowBox[{"197", " ", 
       SuperscriptBox["q", "6"]}], "3"], "+", 
     RowBox[{"109", " ", 
      SuperscriptBox["q", "7"]}], "+", 
     FractionBox[
      RowBox[{"560", " ", 
       SuperscriptBox["q", "8"]}], "3"], "+", 
     FractionBox[
      RowBox[{"890", " ", 
       SuperscriptBox["q", "9"]}], "3"], "+", 
     FractionBox[
      RowBox[{"1427", " ", 
       SuperscriptBox["q", "10"]}], "3"], "+", 
     RowBox[{"729", " ", 
      SuperscriptBox["q", "11"]}], "+", 
     FractionBox[
      RowBox[{"3364", " ", 
       SuperscriptBox["q", "12"]}], "3"], "+", 
     FractionBox[
      RowBox[{"4997", " ", 
       SuperscriptBox["q", "13"]}], "3"], "+", 
     RowBox[{"2475", " ", 
      SuperscriptBox["q", "14"]}], "+", 
     FractionBox[
      RowBox[{"10789", " ", 
       SuperscriptBox["q", "15"]}], "3"], "+", 
     FractionBox[
      RowBox[{"15611", " ", 
       SuperscriptBox["q", "16"]}], "3"], "+", 
     FractionBox[
      RowBox[{"22207", " ", 
       SuperscriptBox["q", "17"]}], "3"], "+", 
     RowBox[{"10491", " ", 
      SuperscriptBox["q", "18"]}], "+", 
     FractionBox[
      RowBox[{"43987", " ", 
       SuperscriptBox["q", "19"]}], "3"], "+", 
     RowBox[{"20410", " ", 
      SuperscriptBox["q", "20"]}], "+", 
     FractionBox[
      RowBox[{"84316", " ", 
       SuperscriptBox["q", "21"]}], "3"], "+", 
     RowBox[{"38524", " ", 
      SuperscriptBox["q", "22"]}], "+", 
     FractionBox[
      RowBox[{"157030", " ", 
       SuperscriptBox["q", "23"]}], "3"], "+", 
     FractionBox[
      RowBox[{"212458", " ", 
       SuperscriptBox["q", "24"]}], "3"], "+", 
     RowBox[{"95088", " ", 
      SuperscriptBox["q", "25"]}], "+", 
     FractionBox[
      RowBox[{"381478", " ", 
       SuperscriptBox["q", "26"]}], "3"], "+", 
     FractionBox[
      RowBox[{"506891", " ", 
       SuperscriptBox["q", "27"]}], "3"], "+", 
     FractionBox[
      RowBox[{"670874", " ", 
       SuperscriptBox["q", "28"]}], "3"], "+", 
     FractionBox[
      RowBox[{"882994", " ", 
       SuperscriptBox["q", "29"]}], "3"], "+", 
     RowBox[{"385975", " ", 
      SuperscriptBox["q", "30"]}], "+", 
     FractionBox[
      RowBox[{"1510984", " ", 
       SuperscriptBox["q", "31"]}], "3"], "+", 
     FractionBox[
      RowBox[{"1964917", " ", 
       SuperscriptBox["q", "32"]}], "3"], "+", 
     FractionBox[
      RowBox[{"2544109", " ", 
       SuperscriptBox["q", "33"]}], "3"], "+", 
     RowBox[{"1094420", " ", 
      SuperscriptBox["q", "34"]}], "+", 
     FractionBox[
      RowBox[{"4220651", " ", 
       SuperscriptBox["q", "35"]}], "3"], "+", 
     FractionBox[
      RowBox[{"5409148", " ", 
       SuperscriptBox["q", "36"]}], "3"], "+", 
     FractionBox[
      RowBox[{"6907672", " ", 
       SuperscriptBox["q", "37"]}], "3"], "+", 
     FractionBox[
      RowBox[{"8796134", " ", 
       SuperscriptBox["q", "38"]}], "3"], "+", 
     RowBox[{"3721577", " ", 
      SuperscriptBox["q", "39"]}], "+", 
     FractionBox[
      RowBox[{"14132887", " ", 
       SuperscriptBox["q", "40"]}], "3"], "+", 
     RowBox[{"5945721", " ", 
      SuperscriptBox["q", "41"]}], "+", 
     RowBox[{"7485112", " ", 
      SuperscriptBox["q", "42"]}], "+", 
     FractionBox[
      RowBox[{"28191748", " ", 
       SuperscriptBox["q", "43"]}], "3"], "+", 
     FractionBox[
      RowBox[{"35309177", " ", 
       SuperscriptBox["q", "44"]}], "3"], "+", 
     FractionBox[
      RowBox[{"44111383", " ", 
       SuperscriptBox["q", "45"]}], "3"], "+", 
     FractionBox[
      RowBox[{"54983612", " ", 
       SuperscriptBox["q", "46"]}], "3"], "+", 
     FractionBox[
      RowBox[{"68373823", " ", 
       SuperscriptBox["q", "47"]}], "3"], "+", 
     RowBox[{"28281353", " ", 
      SuperscriptBox["q", "48"]}], "+", 
     RowBox[{"35016386", " ", 
      SuperscriptBox["q", "49"]}], "+", 
     FractionBox[
      RowBox[{"129804181", " ", 
       SuperscriptBox["q", "50"]}], "3"]}], ",", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "3"]}], "+", 
     FractionBox[
      RowBox[{"7", " ", "q"}], "3"], "+", 
     FractionBox[
      RowBox[{"16", " ", 
       SuperscriptBox["q", "2"]}], "3"], "+", 
     FractionBox[
      RowBox[{"41", " ", 
       SuperscriptBox["q", "3"]}], "3"], "+", 
     FractionBox[
      RowBox[{"76", " ", 
       SuperscriptBox["q", "4"]}], "3"], "+", 
     RowBox[{"51", " ", 
      SuperscriptBox["q", "5"]}], "+", 
     FractionBox[
      RowBox[{"262", " ", 
       SuperscriptBox["q", "6"]}], "3"], "+", 
     FractionBox[
      RowBox[{"454", " ", 
       SuperscriptBox["q", "7"]}], "3"], "+", 
     FractionBox[
      RowBox[{"745", " ", 
       SuperscriptBox["q", "8"]}], "3"], "+", 
     RowBox[{"405", " ", 
      SuperscriptBox["q", "9"]}], "+", 
     FractionBox[
      RowBox[{"1886", " ", 
       SuperscriptBox["q", "10"]}], "3"], "+", 
     FractionBox[
      RowBox[{"2941", " ", 
       SuperscriptBox["q", "11"]}], "3"], "+", 
     FractionBox[
      RowBox[{"4433", " ", 
       SuperscriptBox["q", "12"]}], "3"], "+", 
     RowBox[{"2215", " ", 
      SuperscriptBox["q", "13"]}], "+", 
     FractionBox[
      RowBox[{"9755", " ", 
       SuperscriptBox["q", "14"]}], "3"], "+", 
     FractionBox[
      RowBox[{"14233", " ", 
       SuperscriptBox["q", "15"]}], "3"], "+", 
     FractionBox[
      RowBox[{"20413", " ", 
       SuperscriptBox["q", "16"]}], "3"], "+", 
     FractionBox[
      RowBox[{"29135", " ", 
       SuperscriptBox["q", "17"]}], "3"], "+", 
     FractionBox[
      RowBox[{"41011", " ", 
       SuperscriptBox["q", "18"]}], "3"], "+", 
     RowBox[{"19138", " ", 
      SuperscriptBox["q", "19"]}], "+", 
     FractionBox[
      RowBox[{"79546", " ", 
       SuperscriptBox["q", "20"]}], "3"], "+", 
     FractionBox[
      RowBox[{"109610", " ", 
       SuperscriptBox["q", "21"]}], "3"], "+", 
     FractionBox[
      RowBox[{"149683", " ", 
       SuperscriptBox["q", "22"]}], "3"], "+", 
     FractionBox[
      RowBox[{"203458", " ", 
       SuperscriptBox["q", "23"]}], "3"], "+", 
     FractionBox[
      RowBox[{"274451", " ", 
       SuperscriptBox["q", "24"]}], "3"], "+", 
     RowBox[{"122831", " ", 
      SuperscriptBox["q", "25"]}], "+", 
     FractionBox[
      RowBox[{"491633", " ", 
       SuperscriptBox["q", "26"]}], "3"], "+", 
     FractionBox[
      RowBox[{"653081", " ", 
       SuperscriptBox["q", "27"]}], "3"], "+", 
     FractionBox[
      RowBox[{"862682", " ", 
       SuperscriptBox["q", "28"]}], "3"], "+", 
     RowBox[{"378357", " ", 
      SuperscriptBox["q", "29"]}], "+", 
     RowBox[{"495345", " ", 
      SuperscriptBox["q", "30"]}], "+", 
     RowBox[{"646097", " ", 
      SuperscriptBox["q", "31"]}], "+", 
     RowBox[{"839048", " ", 
      SuperscriptBox["q", "32"]}], "+", 
     FractionBox[
      RowBox[{"3257501", " ", 
       SuperscriptBox["q", "33"]}], "3"], "+", 
     RowBox[{"1399632", " ", 
      SuperscriptBox["q", "34"]}], "+", 
     FractionBox[
      RowBox[{"5395033", " ", 
       SuperscriptBox["q", "35"]}], "3"], "+", 
     RowBox[{"2302315", " ", 
      SuperscriptBox["q", "36"]}], "+", 
     FractionBox[
      RowBox[{"8815910", " ", 
       SuperscriptBox["q", "37"]}], "3"], "+", 
     FractionBox[
      RowBox[{"11215727", " ", 
       SuperscriptBox["q", "38"]}], "3"], "+", 
     FractionBox[
      RowBox[{"14228567", " ", 
       SuperscriptBox["q", "39"]}], "3"], "+", 
     FractionBox[
      RowBox[{"17996356", " ", 
       SuperscriptBox["q", "40"]}], "3"], "+", 
     RowBox[{"7567327", " ", 
      SuperscriptBox["q", "41"]}], "+", 
     FractionBox[
      RowBox[{"28558285", " ", 
       SuperscriptBox["q", "42"]}], "3"], "+", 
     FractionBox[
      RowBox[{"35836294", " ", 
       SuperscriptBox["q", "43"]}], "3"], "+", 
     FractionBox[
      RowBox[{"44853359", " ", 
       SuperscriptBox["q", "44"]}], "3"], "+", 
     RowBox[{"18669429", " ", 
      SuperscriptBox["q", "45"]}], "+", 
     RowBox[{"23256477", " ", 
      SuperscriptBox["q", "46"]}], "+", 
     FractionBox[
      RowBox[{"86721032", " ", 
       SuperscriptBox["q", "47"]}], "3"], "+", 
     FractionBox[
      RowBox[{"107549179", " ", 
       SuperscriptBox["q", "48"]}], "3"], "+", 
     FractionBox[
      RowBox[{"133102993", " ", 
       SuperscriptBox["q", "49"]}], "3"], "+", 
     RowBox[{"54793977", " ", 
      SuperscriptBox["q", "50"]}]}], ",", 
    RowBox[{"1", "+", 
     FractionBox["q", "3"], "+", 
     FractionBox[
      RowBox[{"8", " ", 
       SuperscriptBox["q", "2"]}], "3"], "+", 
     FractionBox[
      RowBox[{"14", " ", 
       SuperscriptBox["q", "3"]}], "3"], "+", 
     FractionBox[
      RowBox[{"31", " ", 
       SuperscriptBox["q", "4"]}], "3"], "+", 
     FractionBox[
      RowBox[{"56", " ", 
       SuperscriptBox["q", "5"]}], "3"], "+", 
     RowBox[{"34", " ", 
      SuperscriptBox["q", "6"]}], "+", 
     FractionBox[
      RowBox[{"173", " ", 
       SuperscriptBox["q", "7"]}], "3"], "+", 
     FractionBox[
      RowBox[{"293", " ", 
       SuperscriptBox["q", "8"]}], "3"], "+", 
     FractionBox[
      RowBox[{"461", " ", 
       SuperscriptBox["q", "9"]}], "3"], "+", 
     RowBox[{"244", " ", 
      SuperscriptBox["q", "10"]}], "+", 
     FractionBox[
      RowBox[{"1129", " ", 
       SuperscriptBox["q", "11"]}], "3"], "+", 
     FractionBox[
      RowBox[{"1709", " ", 
       SuperscriptBox["q", "12"]}], "3"], "+", 
     FractionBox[
      RowBox[{"2542", " ", 
       SuperscriptBox["q", "13"]}], "3"], "+", 
     RowBox[{"1253", " ", 
      SuperscriptBox["q", "14"]}], "+", 
     FractionBox[
      RowBox[{"5446", " ", 
       SuperscriptBox["q", "15"]}], "3"], "+", 
     FractionBox[
      RowBox[{"7846", " ", 
       SuperscriptBox["q", "16"]}], "3"], "+", 
     RowBox[{"3717", " ", 
      SuperscriptBox["q", "17"]}], "+", 
     FractionBox[
      RowBox[{"15728", " ", 
       SuperscriptBox["q", "18"]}], "3"], "+", 
     FractionBox[
      RowBox[{"21964", " ", 
       SuperscriptBox["q", "19"]}], "3"], "+", 
     FractionBox[
      RowBox[{"30481", " ", 
       SuperscriptBox["q", "20"]}], "3"], "+", 
     FractionBox[
      RowBox[{"41897", " ", 
       SuperscriptBox["q", "21"]}], "3"], "+", 
     FractionBox[
      RowBox[{"57287", " ", 
       SuperscriptBox["q", "22"]}], "3"], "+", 
     RowBox[{"25918", " ", 
      SuperscriptBox["q", "23"]}], "+", 
     RowBox[{"34977", " ", 
      SuperscriptBox["q", "24"]}], "+", 
     FractionBox[
      RowBox[{"140726", " ", 
       SuperscriptBox["q", "25"]}], "3"], "+", 
     FractionBox[
      RowBox[{"187852", " ", 
       SuperscriptBox["q", "26"]}], "3"], "+", 
     FractionBox[
      RowBox[{"249289", " ", 
       SuperscriptBox["q", "27"]}], "3"], "+", 
     FractionBox[
      RowBox[{"329399", " ", 
       SuperscriptBox["q", "28"]}], "3"], "+", 
     FractionBox[
      RowBox[{"433085", " ", 
       SuperscriptBox["q", "29"]}], "3"], "+", 
     FractionBox[
      RowBox[{"567064", " ", 
       SuperscriptBox["q", "30"]}], "3"], "+", 
     FractionBox[
      RowBox[{"739228", " ", 
       SuperscriptBox["q", "31"]}], "3"], "+", 
     FractionBox[
      RowBox[{"960074", " ", 
       SuperscriptBox["q", "32"]}], "3"], "+", 
     FractionBox[
      RowBox[{"1241812", " ", 
       SuperscriptBox["q", "33"]}], "3"], "+", 
     FractionBox[
      RowBox[{"1600759", " ", 
       SuperscriptBox["q", "34"]}], "3"], "+", 
     RowBox[{"685316", " ", 
      SuperscriptBox["q", "35"]}], "+", 
     FractionBox[
      RowBox[{"2632027", " ", 
       SuperscriptBox["q", "36"]}], "3"], "+", 
     FractionBox[
      RowBox[{"3358343", " ", 
       SuperscriptBox["q", "37"]}], "3"], "+", 
     FractionBox[
      RowBox[{"4272391", " ", 
       SuperscriptBox["q", "38"]}], "3"], "+", 
     RowBox[{"1806141", " ", 
      SuperscriptBox["q", "39"]}], "+", 
     FractionBox[
      RowBox[{"6852886", " ", 
       SuperscriptBox["q", "40"]}], "3"], "+", 
     RowBox[{"2880853", " ", 
      SuperscriptBox["q", "41"]}], "+", 
     FractionBox[
      RowBox[{"10871225", " ", 
       SuperscriptBox["q", "42"]}], "3"], "+", 
     FractionBox[
      RowBox[{"13638727", " ", 
       SuperscriptBox["q", "43"]}], "3"], "+", 
     RowBox[{"5689725", " ", 
      SuperscriptBox["q", "44"]}], "+", 
     RowBox[{"7103303", " ", 
      SuperscriptBox["q", "45"]}], "+", 
     RowBox[{"8847872", " ", 
      SuperscriptBox["q", "46"]}], "+", 
     RowBox[{"10995660", " ", 
      SuperscriptBox["q", "47"]}], "+", 
     FractionBox[
      RowBox[{"40906027", " ", 
       SuperscriptBox["q", "48"]}], "3"], "+", 
     FractionBox[
      RowBox[{"50617264", " ", 
       SuperscriptBox["q", "49"]}], "3"], "+", 
     RowBox[{"20835638", " ", 
      SuperscriptBox["q", "50"]}]}], ",", 
    RowBox[{
     RowBox[{"-", "q"}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "2"]}], "-", 
     RowBox[{"7", " ", 
      SuperscriptBox["q", "3"]}], "-", 
     RowBox[{"15", " ", 
      SuperscriptBox["q", "4"]}], "-", 
     FractionBox[
      RowBox[{"76", " ", 
       SuperscriptBox["q", "5"]}], "3"], "-", 
     FractionBox[
      RowBox[{"146", " ", 
       SuperscriptBox["q", "6"]}], "3"], "-", 
     FractionBox[
      RowBox[{"236", " ", 
       SuperscriptBox["q", "7"]}], "3"], "-", 
     RowBox[{"136", " ", 
      SuperscriptBox["q", "8"]}], "-", 
     RowBox[{"212", " ", 
      SuperscriptBox["q", "9"]}], "-", 
     FractionBox[
      RowBox[{"1024", " ", 
       SuperscriptBox["q", "10"]}], "3"], "-", 
     FractionBox[
      RowBox[{"1555", " ", 
       SuperscriptBox["q", "11"]}], "3"], "-", 
     RowBox[{"797", " ", 
      SuperscriptBox["q", "12"]}], "-", 
     FractionBox[
      RowBox[{"3530", " ", 
       SuperscriptBox["q", "13"]}], "3"], "-", 
     FractionBox[
      RowBox[{"5251", " ", 
       SuperscriptBox["q", "14"]}], "3"], "-", 
     FractionBox[
      RowBox[{"7592", " ", 
       SuperscriptBox["q", "15"]}], "3"], "-", 
     RowBox[{"3662", " ", 
      SuperscriptBox["q", "16"]}], "-", 
     FractionBox[
      RowBox[{"15571", " ", 
       SuperscriptBox["q", "17"]}], "3"], "-", 
     FractionBox[
      RowBox[{"22064", " ", 
       SuperscriptBox["q", "18"]}], "3"], "-", 
     FractionBox[
      RowBox[{"30758", " ", 
       SuperscriptBox["q", "19"]}], "3"], "-", 
     FractionBox[
      RowBox[{"42796", " ", 
       SuperscriptBox["q", "20"]}], "3"], "-", 
     FractionBox[
      RowBox[{"58799", " ", 
       SuperscriptBox["q", "21"]}], "3"], "-", 
     RowBox[{"26853", " ", 
      SuperscriptBox["q", "22"]}], "-", 
     RowBox[{"36424", " ", 
      SuperscriptBox["q", "23"]}], "-", 
     FractionBox[
      RowBox[{"147751", " ", 
       SuperscriptBox["q", "24"]}], "3"], "-", 
     FractionBox[
      RowBox[{"198103", " ", 
       SuperscriptBox["q", "25"]}], "3"], "-", 
     FractionBox[
      RowBox[{"264773", " ", 
       SuperscriptBox["q", "26"]}], "3"], "-", 
     FractionBox[
      RowBox[{"351383", " ", 
       SuperscriptBox["q", "27"]}], "3"], "-", 
     RowBox[{"154933", " ", 
      SuperscriptBox["q", "28"]}], "-", 
     FractionBox[
      RowBox[{"611116", " ", 
       SuperscriptBox["q", "29"]}], "3"], "-", 
     RowBox[{"266983", " ", 
      SuperscriptBox["q", "30"]}], "-", 
     FractionBox[
      RowBox[{"1044229", " ", 
       SuperscriptBox["q", "31"]}], "3"], "-", 
     FractionBox[
      RowBox[{"1357201", " ", 
       SuperscriptBox["q", "32"]}], "3"], "-", 
     RowBox[{"585279", " ", 
      SuperscriptBox["q", "33"]}], "-", 
     FractionBox[
      RowBox[{"2264816", " ", 
       SuperscriptBox["q", "34"]}], "3"], "-", 
     RowBox[{"969787", " ", 
      SuperscriptBox["q", "35"]}], "-", 
     FractionBox[
      RowBox[{"3726758", " ", 
       SuperscriptBox["q", "36"]}], "3"], "-", 
     RowBox[{"1585385", " ", 
      SuperscriptBox["q", "37"]}], "-", 
     RowBox[{"2017865", " ", 
      SuperscriptBox["q", "38"]}], "-", 
     FractionBox[
      RowBox[{"7679207", " ", 
       SuperscriptBox["q", "39"]}], "3"], "-", 
     FractionBox[
      RowBox[{"9716425", " ", 
       SuperscriptBox["q", "40"]}], "3"], "-", 
     FractionBox[
      RowBox[{"12256603", " ", 
       SuperscriptBox["q", "41"]}], "3"], "-", 
     FractionBox[
      RowBox[{"15423401", " ", 
       SuperscriptBox["q", "42"]}], "3"], "-", 
     FractionBox[
      RowBox[{"19354024", " ", 
       SuperscriptBox["q", "43"]}], "3"], "-", 
     RowBox[{"8076840", " ", 
      SuperscriptBox["q", "44"]}], "-", 
     FractionBox[
      RowBox[{"30257249", " ", 
       SuperscriptBox["q", "45"]}], "3"], "-", 
     FractionBox[
      RowBox[{"37700527", " ", 
       SuperscriptBox["q", "46"]}], "3"], "-", 
     FractionBox[
      RowBox[{"46862135", " ", 
       SuperscriptBox["q", "47"]}], "3"], "-", 
     RowBox[{"19376502", " ", 
      SuperscriptBox["q", "48"]}], "-", 
     FractionBox[
      RowBox[{"71944622", " ", 
       SuperscriptBox["q", "49"]}], "3"], "-", 
     RowBox[{"29622677", " ", 
      SuperscriptBox["q", "50"]}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", "q"}], "-", 
     RowBox[{"5", " ", 
      SuperscriptBox["q", "2"]}], "-", 
     FractionBox[
      RowBox[{"31", " ", 
       SuperscriptBox["q", "3"]}], "3"], "-", 
     FractionBox[
      RowBox[{"68", " ", 
       SuperscriptBox["q", "4"]}], "3"], "-", 
     FractionBox[
      RowBox[{"125", " ", 
       SuperscriptBox["q", "5"]}], "3"], "-", 
     FractionBox[
      RowBox[{"229", " ", 
       SuperscriptBox["q", "6"]}], "3"], "-", 
     FractionBox[
      RowBox[{"389", " ", 
       SuperscriptBox["q", "7"]}], "3"], "-", 
     RowBox[{"219", " ", 
      SuperscriptBox["q", "8"]}], "-", 
     FractionBox[
      RowBox[{"1055", " ", 
       SuperscriptBox["q", "9"]}], "3"], "-", 
     FractionBox[
      RowBox[{"1688", " ", 
       SuperscriptBox["q", "10"]}], "3"], "-", 
     FractionBox[
      RowBox[{"2603", " ", 
       SuperscriptBox["q", "11"]}], "3"], "-", 
     FractionBox[
      RowBox[{"3989", " ", 
       SuperscriptBox["q", "12"]}], "3"], "-", 
     FractionBox[
      RowBox[{"5966", " ", 
       SuperscriptBox["q", "13"]}], "3"], "-", 
     RowBox[{"2950", " ", 
      SuperscriptBox["q", "14"]}], "-", 
     RowBox[{"4298", " ", 
      SuperscriptBox["q", "15"]}], "-", 
     FractionBox[
      RowBox[{"18664", " ", 
       SuperscriptBox["q", "16"]}], "3"], "-", 
     FractionBox[
      RowBox[{"26605", " ", 
       SuperscriptBox["q", "17"]}], "3"], "-", 
     RowBox[{"12567", " ", 
      SuperscriptBox["q", "18"]}], "-", 
     RowBox[{"17602", " ", 
      SuperscriptBox["q", "19"]}], "-", 
     FractionBox[
      RowBox[{"73511", " ", 
       SuperscriptBox["q", "20"]}], "3"], "-", 
     FractionBox[
      RowBox[{"101363", " ", 
       SuperscriptBox["q", "21"]}], "3"], "-", 
     FractionBox[
      RowBox[{"139004", " ", 
       SuperscriptBox["q", "22"]}], "3"], "-", 
     RowBox[{"63025", " ", 
      SuperscriptBox["q", "23"]}], "-", 
     RowBox[{"85297", " ", 
      SuperscriptBox["q", "24"]}], "-", 
     FractionBox[
      RowBox[{"343949", " ", 
       SuperscriptBox["q", "25"]}], "3"], "-", 
     FractionBox[
      RowBox[{"460108", " ", 
       SuperscriptBox["q", "26"]}], "3"], "-", 
     RowBox[{"203950", " ", 
      SuperscriptBox["q", "27"]}], "-", 
     RowBox[{"270044", " ", 
      SuperscriptBox["q", "28"]}], "-", 
     FractionBox[
      RowBox[{"1067006", " ", 
       SuperscriptBox["q", "29"]}], "3"], "-", 
     FractionBox[
      RowBox[{"1399738", " ", 
       SuperscriptBox["q", "30"]}], "3"], "-", 
     FractionBox[
      RowBox[{"1827683", " ", 
       SuperscriptBox["q", "31"]}], "3"], "-", 
     RowBox[{"792527", " ", 
      SuperscriptBox["q", "32"]}], "-", 
     FractionBox[
      RowBox[{"3080042", " ", 
       SuperscriptBox["q", "33"]}], "3"], "-", 
     FractionBox[
      RowBox[{"3976337", " ", 
       SuperscriptBox["q", "34"]}], "3"], "-", 
     RowBox[{"1704671", " ", 
      SuperscriptBox["q", "35"]}], "-", 
     FractionBox[
      RowBox[{"6556201", " ", 
       SuperscriptBox["q", "36"]}], "3"], "-", 
     FractionBox[
      RowBox[{"8376172", " ", 
       SuperscriptBox["q", "37"]}], "3"], "-", 
     RowBox[{"3556470", " ", 
      SuperscriptBox["q", "38"]}], "-", 
     FractionBox[
      RowBox[{"13547671", " ", 
       SuperscriptBox["q", "39"]}], "3"], "-", 
     RowBox[{"5718183", " ", 
      SuperscriptBox["q", "40"]}], "-", 
     FractionBox[
      RowBox[{"21658457", " ", 
       SuperscriptBox["q", "41"]}], "3"], "-", 
     FractionBox[
      RowBox[{"27273664", " ", 
       SuperscriptBox["q", "42"]}], "3"], "-", 
     RowBox[{"11417420", " ", 
      SuperscriptBox["q", "43"]}], "-", 
     RowBox[{"14303738", " ", 
      SuperscriptBox["q", "44"]}], "-", 
     FractionBox[
      RowBox[{"53624651", " ", 
       SuperscriptBox["q", "45"]}], "3"], "-", 
     FractionBox[
      RowBox[{"66858824", " ", 
       SuperscriptBox["q", "46"]}], "3"], "-", 
     FractionBox[
      RowBox[{"83164214", " ", 
       SuperscriptBox["q", "47"]}], "3"], "-", 
     FractionBox[
      RowBox[{"103222147", " ", 
       SuperscriptBox["q", "48"]}], "3"], "-", 
     FractionBox[
      RowBox[{"127837426", " ", 
       SuperscriptBox["q", "49"]}], "3"], "-", 
     FractionBox[
      RowBox[{"157998763", " ", 
       SuperscriptBox["q", "50"]}], "3"]}], ",", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", "q"}], "3"]}], "-", 
     FractionBox[
      RowBox[{"7", " ", 
       SuperscriptBox["q", "2"]}], "3"], "-", 
     FractionBox[
      RowBox[{"16", " ", 
       SuperscriptBox["q", "3"]}], "3"], "-", 
     FractionBox[
      RowBox[{"35", " ", 
       SuperscriptBox["q", "4"]}], "3"], "-", 
     FractionBox[
      RowBox[{"61", " ", 
       SuperscriptBox["q", "5"]}], "3"], "-", 
     RowBox[{"40", " ", 
      SuperscriptBox["q", "6"]}], "-", 
     FractionBox[
      RowBox[{"205", " ", 
       SuperscriptBox["q", "7"]}], "3"], "-", 
     FractionBox[
      RowBox[{"349", " ", 
       SuperscriptBox["q", "8"]}], "3"], "-", 
     FractionBox[
      RowBox[{"574", " ", 
       SuperscriptBox["q", "9"]}], "3"], "-", 
     RowBox[{"308", " ", 
      SuperscriptBox["q", "10"]}], "-", 
     FractionBox[
      RowBox[{"1433", " ", 
       SuperscriptBox["q", "11"]}], "3"], "-", 
     FractionBox[
      RowBox[{"2221", " ", 
       SuperscriptBox["q", "12"]}], "3"], "-", 
     FractionBox[
      RowBox[{"3341", " ", 
       SuperscriptBox["q", "13"]}], "3"], "-", 
     RowBox[{"1662", " ", 
      SuperscriptBox["q", "14"]}], "-", 
     FractionBox[
      RowBox[{"7316", " ", 
       SuperscriptBox["q", "15"]}], "3"], "-", 
     FractionBox[
      RowBox[{"10636", " ", 
       SuperscriptBox["q", "16"]}], "3"], "-", 
     FractionBox[
      RowBox[{"15235", " ", 
       SuperscriptBox["q", "17"]}], "3"], "-", 
     FractionBox[
      RowBox[{"21695", " ", 
       SuperscriptBox["q", "18"]}], "3"], "-", 
     FractionBox[
      RowBox[{"30511", " ", 
       SuperscriptBox["q", "19"]}], "3"], "-", 
     RowBox[{"14207", " ", 
      SuperscriptBox["q", "20"]}], "-", 
     FractionBox[
      RowBox[{"58996", " ", 
       SuperscriptBox["q", "21"]}], "3"], "-", 
     RowBox[{"27053", " ", 
      SuperscriptBox["q", "22"]}], "-", 
     RowBox[{"36911", " ", 
      SuperscriptBox["q", "23"]}], "-", 
     RowBox[{"50104", " ", 
      SuperscriptBox["q", "24"]}], "-", 
     FractionBox[
      RowBox[{"202586", " ", 
       SuperscriptBox["q", "25"]}], "3"], "-", 
     RowBox[{"90559", " ", 
      SuperscriptBox["q", "26"]}], "-", 
     RowBox[{"120733", " ", 
      SuperscriptBox["q", "27"]}], "-", 
     FractionBox[
      RowBox[{"480641", " ", 
       SuperscriptBox["q", "28"]}], "3"], "-", 
     RowBox[{"211481", " ", 
      SuperscriptBox["q", "29"]}], "-", 
     RowBox[{"278008", " ", 
      SuperscriptBox["q", "30"]}], "-", 
     FractionBox[
      RowBox[{"1091179", " ", 
       SuperscriptBox["q", "31"]}], "3"], "-", 
     FractionBox[
      RowBox[{"1422116", " ", 
       SuperscriptBox["q", "32"]}], "3"], "-", 
     FractionBox[
      RowBox[{"1845686", " ", 
       SuperscriptBox["q", "33"]}], "3"], "-", 
     FractionBox[
      RowBox[{"2386838", " ", 
       SuperscriptBox["q", "34"]}], "3"], "-", 
     FractionBox[
      RowBox[{"3074840", " ", 
       SuperscriptBox["q", "35"]}], "3"], "-", 
     FractionBox[
      RowBox[{"3948208", " ", 
       SuperscriptBox["q", "36"]}], "3"], "-", 
     RowBox[{"1683979", " ", 
      SuperscriptBox["q", "37"]}], "-", 
     FractionBox[
      RowBox[{"6444383", " ", 
       SuperscriptBox["q", "38"]}], "3"], "-", 
     FractionBox[
      RowBox[{"8194544", " ", 
       SuperscriptBox["q", "39"]}], "3"], "-", 
     FractionBox[
      RowBox[{"10390162", " ", 
       SuperscriptBox["q", "40"]}], "3"], "-", 
     RowBox[{"4378435", " ", 
      SuperscriptBox["q", "41"]}], "-", 
     FractionBox[
      RowBox[{"16561622", " ", 
       SuperscriptBox["q", "42"]}], "3"], "-", 
     FractionBox[
      RowBox[{"20824718", " ", 
       SuperscriptBox["q", "43"]}], "3"], "-", 
     FractionBox[
      RowBox[{"26119723", " ", 
       SuperscriptBox["q", "44"]}], "3"], "-", 
     FractionBox[
      RowBox[{"32678333", " ", 
       SuperscriptBox["q", "45"]}], "3"], "-", 
     FractionBox[
      RowBox[{"40787770", " ", 
       SuperscriptBox["q", "46"]}], "3"], "-", 
     FractionBox[
      RowBox[{"50789324", " ", 
       SuperscriptBox["q", "47"]}], "3"], "-", 
     FractionBox[
      RowBox[{"63104027", " ", 
       SuperscriptBox["q", "48"]}], "3"], "-", 
     RowBox[{"26076999", " ", 
      SuperscriptBox["q", "49"]}], "-", 
     FractionBox[
      RowBox[{"96782252", " ", 
       SuperscriptBox["q", "50"]}], "3"]}], ",", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       SuperscriptBox["q", "2"], "3"]}], "+", 
     FractionBox[
      SuperscriptBox["q", "3"], "3"], "+", 
     FractionBox[
      RowBox[{"4", " ", 
       SuperscriptBox["q", "4"]}], "3"], "+", 
     FractionBox[
      RowBox[{"11", " ", 
       SuperscriptBox["q", "5"]}], "3"], "+", 
     FractionBox[
      RowBox[{"16", " ", 
       SuperscriptBox["q", "6"]}], "3"], "+", 
     RowBox[{"14", " ", 
      SuperscriptBox["q", "7"]}], "+", 
     FractionBox[
      RowBox[{"61", " ", 
       SuperscriptBox["q", "8"]}], "3"], "+", 
     FractionBox[
      RowBox[{"115", " ", 
       SuperscriptBox["q", "9"]}], "3"], "+", 
     FractionBox[
      RowBox[{"178", " ", 
       SuperscriptBox["q", "10"]}], "3"], "+", 
     RowBox[{"101", " ", 
      SuperscriptBox["q", "11"]}], "+", 
     FractionBox[
      RowBox[{"440", " ", 
       SuperscriptBox["q", "12"]}], "3"], "+", 
     FractionBox[
      RowBox[{"712", " ", 
       SuperscriptBox["q", "13"]}], "3"], "+", 
     FractionBox[
      RowBox[{"1034", " ", 
       SuperscriptBox["q", "14"]}], "3"], "+", 
     RowBox[{"524", " ", 
      SuperscriptBox["q", "15"]}], "+", 
     FractionBox[
      RowBox[{"2258", " ", 
       SuperscriptBox["q", "16"]}], "3"], "+", 
     FractionBox[
      RowBox[{"3319", " ", 
       SuperscriptBox["q", "17"]}], "3"], "+", 
     FractionBox[
      RowBox[{"4672", " ", 
       SuperscriptBox["q", "18"]}], "3"], "+", 
     FractionBox[
      RowBox[{"6719", " ", 
       SuperscriptBox["q", "19"]}], "3"], "+", 
     FractionBox[
      RowBox[{"9329", " ", 
       SuperscriptBox["q", "20"]}], "3"], "+", 
     FractionBox[
      RowBox[{"13088", " ", 
       SuperscriptBox["q", "21"]}], "3"], "+", 
     RowBox[{"5988", " ", 
      SuperscriptBox["q", "22"]}], "+", 
     RowBox[{"8262", " ", 
      SuperscriptBox["q", "23"]}], "+", 
     RowBox[{"11192", " ", 
      SuperscriptBox["q", "24"]}], "+", 
     FractionBox[
      RowBox[{"45670", " ", 
       SuperscriptBox["q", "25"]}], "3"], "+", 
     RowBox[{"20407", " ", 
      SuperscriptBox["q", "26"]}], "+", 
     RowBox[{"27389", " ", 
      SuperscriptBox["q", "27"]}], "+", 
     FractionBox[
      RowBox[{"109091", " ", 
       SuperscriptBox["q", "28"]}], "3"], "+", 
     RowBox[{"48273", " ", 
      SuperscriptBox["q", "29"]}], "+", 
     FractionBox[
      RowBox[{"190481", " ", 
       SuperscriptBox["q", "30"]}], "3"], "+", 
     RowBox[{"83480", " ", 
      SuperscriptBox["q", "31"]}], "+", 
     FractionBox[
      RowBox[{"326710", " ", 
       SuperscriptBox["q", "32"]}], "3"], "+", 
     FractionBox[
      RowBox[{"425678", " ", 
       SuperscriptBox["q", "33"]}], "3"], "+", 
     FractionBox[
      RowBox[{"551180", " ", 
       SuperscriptBox["q", "34"]}], "3"], "+", 
     RowBox[{"237500", " ", 
      SuperscriptBox["q", "35"]}], "+", 
     FractionBox[
      RowBox[{"915985", " ", 
       SuperscriptBox["q", "36"]}], "3"], "+", 
     RowBox[{"391869", " ", 
      SuperscriptBox["q", "37"]}], "+", 
     FractionBox[
      RowBox[{"1501607", " ", 
       SuperscriptBox["q", "38"]}], "3"], "+", 
     RowBox[{"638132", " ", 
      SuperscriptBox["q", "39"]}], "+", 
     FractionBox[
      RowBox[{"2430619", " ", 
       SuperscriptBox["q", "40"]}], "3"], "+", 
     FractionBox[
      RowBox[{"3080006", " ", 
       SuperscriptBox["q", "41"]}], "3"], "+", 
     RowBox[{"1296155", " ", 
      SuperscriptBox["q", "42"]}], "+", 
     FractionBox[
      RowBox[{"4899785", " ", 
       SuperscriptBox["q", "43"]}], "3"], "+", 
     FractionBox[
      RowBox[{"6153605", " ", 
       SuperscriptBox["q", "44"]}], "3"], "+", 
     FractionBox[
      RowBox[{"7713356", " ", 
       SuperscriptBox["q", "45"]}], "3"], "+", 
     FractionBox[
      RowBox[{"9639790", " ", 
       SuperscriptBox["q", "46"]}], "3"], "+", 
     FractionBox[
      RowBox[{"12024472", " ", 
       SuperscriptBox["q", "47"]}], "3"], "+", 
     RowBox[{"4986074", " ", 
      SuperscriptBox["q", "48"]}], "+", 
     FractionBox[
      RowBox[{"18573736", " ", 
       SuperscriptBox["q", "49"]}], "3"], "+", 
     RowBox[{"7668484", " ", 
      SuperscriptBox["q", "50"]}]}], ",", 
    RowBox[{
     SuperscriptBox["q", "3"], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "4"]}], "+", 
     RowBox[{"9", " ", 
      SuperscriptBox["q", "5"]}], "+", 
     FractionBox[
      RowBox[{"61", " ", 
       SuperscriptBox["q", "6"]}], "3"], "+", 
     FractionBox[
      RowBox[{"113", " ", 
       SuperscriptBox["q", "7"]}], "3"], "+", 
     FractionBox[
      RowBox[{"209", " ", 
       SuperscriptBox["q", "8"]}], "3"], "+", 
     FractionBox[
      RowBox[{"358", " ", 
       SuperscriptBox["q", "9"]}], "3"], "+", 
     FractionBox[
      RowBox[{"605", " ", 
       SuperscriptBox["q", "10"]}], "3"], "+", 
     RowBox[{"324", " ", 
      SuperscriptBox["q", "11"]}], "+", 
     FractionBox[
      RowBox[{"1552", " ", 
       SuperscriptBox["q", "12"]}], "3"], "+", 
     RowBox[{"800", " ", 
      SuperscriptBox["q", "13"]}], "+", 
     RowBox[{"1223", " ", 
      SuperscriptBox["q", "14"]}], "+", 
     FractionBox[
      RowBox[{"5483", " ", 
       SuperscriptBox["q", "15"]}], "3"], "+", 
     FractionBox[
      RowBox[{"8135", " ", 
       SuperscriptBox["q", "16"]}], "3"], "+", 
     FractionBox[
      RowBox[{"11846", " ", 
       SuperscriptBox["q", "17"]}], "3"], "+", 
     FractionBox[
      RowBox[{"17129", " ", 
       SuperscriptBox["q", "18"]}], "3"], "+", 
     FractionBox[
      RowBox[{"24418", " ", 
       SuperscriptBox["q", "19"]}], "3"], "+", 
     FractionBox[
      RowBox[{"34571", " ", 
       SuperscriptBox["q", "20"]}], "3"], "+", 
     FractionBox[
      RowBox[{"48410", " ", 
       SuperscriptBox["q", "21"]}], "3"], "+", 
     FractionBox[
      RowBox[{"67360", " ", 
       SuperscriptBox["q", "22"]}], "3"], "+", 
     FractionBox[
      RowBox[{"92843", " ", 
       SuperscriptBox["q", "23"]}], "3"], "+", 
     FractionBox[
      RowBox[{"127255", " ", 
       SuperscriptBox["q", "24"]}], "3"], "+", 
     RowBox[{"57688", " ", 
      SuperscriptBox["q", "25"]}], "+", 
     FractionBox[
      RowBox[{"234112", " ", 
       SuperscriptBox["q", "26"]}], "3"], "+", 
     FractionBox[
      RowBox[{"314576", " ", 
       SuperscriptBox["q", "27"]}], "3"], "+", 
     RowBox[{"140230", " ", 
      SuperscriptBox["q", "28"]}], "+", 
     FractionBox[
      RowBox[{"559282", " ", 
       SuperscriptBox["q", "29"]}], "3"], "+", 
     RowBox[{"246758", " ", 
      SuperscriptBox["q", "30"]}], "+", 
     FractionBox[
      RowBox[{"974798", " ", 
       SuperscriptBox["q", "31"]}], "3"], "+", 
     FractionBox[
      RowBox[{"1278394", " ", 
       SuperscriptBox["q", "32"]}], "3"], "+", 
     FractionBox[
      RowBox[{"1668878", " ", 
       SuperscriptBox["q", "33"]}], "3"], "+", 
     RowBox[{"723489", " ", 
      SuperscriptBox["q", "34"]}], "+", 
     RowBox[{"937046", " ", 
      SuperscriptBox["q", "35"]}], "+", 
     FractionBox[
      RowBox[{"3628348", " ", 
       SuperscriptBox["q", "36"]}], "3"], "+", 
     FractionBox[
      RowBox[{"4665617", " ", 
       SuperscriptBox["q", "37"]}], "3"], "+", 
     FractionBox[
      RowBox[{"5980076", " ", 
       SuperscriptBox["q", "38"]}], "3"], "+", 
     RowBox[{"2546248", " ", 
      SuperscriptBox["q", "39"]}], "+", 
     FractionBox[
      RowBox[{"9728290", " ", 
       SuperscriptBox["q", "40"]}], "3"], "+", 
     FractionBox[
      RowBox[{"12350611", " ", 
       SuperscriptBox["q", "41"]}], "3"], "+", 
     FractionBox[
      RowBox[{"15636007", " ", 
       SuperscriptBox["q", "42"]}], "3"], "+", 
     FractionBox[
      RowBox[{"19738225", " ", 
       SuperscriptBox["q", "43"]}], "3"], "+", 
     FractionBox[
      RowBox[{"24851525", " ", 
       SuperscriptBox["q", "44"]}], "3"], "+", 
     FractionBox[
      RowBox[{"31205809", " ", 
       SuperscriptBox["q", "45"]}], "3"], "+", 
     FractionBox[
      RowBox[{"39088813", " ", 
       SuperscriptBox["q", "46"]}], "3"], "+", 
     FractionBox[
      RowBox[{"48841187", " ", 
       SuperscriptBox["q", "47"]}], "3"], "+", 
     FractionBox[
      RowBox[{"60886274", " ", 
       SuperscriptBox["q", "48"]}], "3"], "+", 
     FractionBox[
      RowBox[{"75725441", " ", 
       SuperscriptBox["q", "49"]}], "3"], "+", 
     RowBox[{"31325616", " ", 
      SuperscriptBox["q", "50"]}]}]}], "}"}]}], "\n", 
 RowBox[{
  RowBox[{"X19", "[", "q_", "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", "q"}], "2"], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "2"]}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["q", "3"]}], "+", 
     FractionBox[
      RowBox[{"37", " ", 
       SuperscriptBox["q", "4"]}], "2"], "+", 
     FractionBox[
      RowBox[{"59", " ", 
       SuperscriptBox["q", "5"]}], "2"], "+", 
     FractionBox[
      RowBox[{"111", " ", 
       SuperscriptBox["q", "6"]}], "2"], "+", 
     RowBox[{"89", " ", 
      SuperscriptBox["q", "7"]}], "+", 
     FractionBox[
      RowBox[{"295", " ", 
       SuperscriptBox["q", "8"]}], "2"], "+", 
     FractionBox[
      RowBox[{"457", " ", 
       SuperscriptBox["q", "9"]}], "2"], "+", 
     RowBox[{"359", " ", 
      SuperscriptBox["q", "10"]}], "+", 
     RowBox[{"531", " ", 
      SuperscriptBox["q", "11"]}], "+", 
     RowBox[{"803", " ", 
      SuperscriptBox["q", "12"]}], "+", 
     FractionBox[
      RowBox[{"2327", " ", 
       SuperscriptBox["q", "13"]}], "2"], "+", 
     RowBox[{"1692", " ", 
      SuperscriptBox["q", "14"]}], "+", 
     RowBox[{"2401", " ", 
      SuperscriptBox["q", "15"]}], "+", 
     FractionBox[
      RowBox[{"6825", " ", 
       SuperscriptBox["q", "16"]}], "2"], "+", 
     RowBox[{"4745", " ", 
      SuperscriptBox["q", "17"]}], "+", 
     FractionBox[
      RowBox[{"13211", " ", 
       SuperscriptBox["q", "18"]}], "2"], "+", 
     RowBox[{"9048", " ", 
      SuperscriptBox["q", "19"]}], "+", 
     FractionBox[
      RowBox[{"24741", " ", 
       SuperscriptBox["q", "20"]}], "2"], "+", 
     RowBox[{"16716", " ", 
      SuperscriptBox["q", "21"]}], "+", 
     RowBox[{"22528", " ", 
      SuperscriptBox["q", "22"]}], "+", 
     FractionBox[
      RowBox[{"60103", " ", 
       SuperscriptBox["q", "23"]}], "2"], "+", 
     FractionBox[
      RowBox[{"80003", " ", 
       SuperscriptBox["q", "24"]}], "2"], "+", 
     RowBox[{"52797", " ", 
      SuperscriptBox["q", "25"]}], "+", 
     RowBox[{"69478", " ", 
      SuperscriptBox["q", "26"]}], "+", 
     RowBox[{"90815", " ", 
      SuperscriptBox["q", "27"]}], "+", 
     RowBox[{"118358", " ", 
      SuperscriptBox["q", "28"]}], "+", 
     RowBox[{"153322", " ", 
      SuperscriptBox["q", "29"]}], "+", 
     FractionBox[
      RowBox[{"396149", " ", 
       SuperscriptBox["q", "30"]}], "2"], "+", 
     FractionBox[
      RowBox[{"509119", " ", 
       SuperscriptBox["q", "31"]}], "2"], "+", 
     RowBox[{"326232", " ", 
      SuperscriptBox["q", "32"]}], "+", 
     FractionBox[
      RowBox[{"832437", " ", 
       SuperscriptBox["q", "33"]}], "2"], "+", 
     FractionBox[
      RowBox[{"1059171", " ", 
       SuperscriptBox["q", "34"]}], "2"], "+", 
     FractionBox[
      RowBox[{"1342207", " ", 
       SuperscriptBox["q", "35"]}], "2"], "+", 
     RowBox[{"848291", " ", 
      SuperscriptBox["q", "36"]}], "+", 
     FractionBox[
      RowBox[{"2136755", " ", 
       SuperscriptBox["q", "37"]}], "2"], "+", 
     FractionBox[
      RowBox[{"2684445", " ", 
       SuperscriptBox["q", "38"]}], "2"], "+", 
     FractionBox[
      RowBox[{"3361639", " ", 
       SuperscriptBox["q", "39"]}], "2"], "+", 
     FractionBox[
      RowBox[{"4199745", " ", 
       SuperscriptBox["q", "40"]}], "2"], "+", 
     FractionBox[
      RowBox[{"5231197", " ", 
       SuperscriptBox["q", "41"]}], "2"], "+", 
     FractionBox[
      RowBox[{"6501499", " ", 
       SuperscriptBox["q", "42"]}], "2"], "+", 
     FractionBox[
      RowBox[{"8058303", " ", 
       SuperscriptBox["q", "43"]}], "2"], "+", 
     FractionBox[
      RowBox[{"9966577", " ", 
       SuperscriptBox["q", "44"]}], "2"], "+", 
     RowBox[{"6148027", " ", 
      SuperscriptBox["q", "45"]}], "+", 
     FractionBox[
      RowBox[{"15139223", " ", 
       SuperscriptBox["q", "46"]}], "2"], "+", 
     RowBox[{"9298291", " ", 
      SuperscriptBox["q", "47"]}], "+", 
     RowBox[{"11399844", " ", 
      SuperscriptBox["q", "48"]}], "+", 
     FractionBox[
      RowBox[{"27892501", " ", 
       SuperscriptBox["q", "49"]}], "2"], "+", 
     FractionBox[
      RowBox[{"34060255", " ", 
       SuperscriptBox["q", "50"]}], "2"]}], ",", 
    RowBox[{
     RowBox[{"3", " ", "q"}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "2"]}], "+", 
     RowBox[{"15", " ", 
      SuperscriptBox["q", "3"]}], "+", 
     FractionBox[
      RowBox[{"53", " ", 
       SuperscriptBox["q", "4"]}], "2"], "+", 
     FractionBox[
      RowBox[{"99", " ", 
       SuperscriptBox["q", "5"]}], "2"], "+", 
     RowBox[{"83", " ", 
      SuperscriptBox["q", "6"]}], "+", 
     RowBox[{"141", " ", 
      SuperscriptBox["q", "7"]}], "+", 
     RowBox[{"222", " ", 
      SuperscriptBox["q", "8"]}], "+", 
     RowBox[{"353", " ", 
      SuperscriptBox["q", "9"]}], "+", 
     FractionBox[
      RowBox[{"1067", " ", 
       SuperscriptBox["q", "10"]}], "2"], "+", 
     RowBox[{"811", " ", 
      SuperscriptBox["q", "11"]}], "+", 
     FractionBox[
      RowBox[{"2387", " ", 
       SuperscriptBox["q", "12"]}], "2"], "+", 
     RowBox[{"1749", " ", 
      SuperscriptBox["q", "13"]}], "+", 
     RowBox[{"2506", " ", 
      SuperscriptBox["q", "14"]}], "+", 
     RowBox[{"3584", " ", 
      SuperscriptBox["q", "15"]}], "+", 
     FractionBox[
      RowBox[{"10061", " ", 
       SuperscriptBox["q", "16"]}], "2"], "+", 
     FractionBox[
      RowBox[{"14071", " ", 
       SuperscriptBox["q", "17"]}], "2"], "+", 
     RowBox[{"9708", " ", 
      SuperscriptBox["q", "18"]}], "+", 
     RowBox[{"13339", " ", 
      SuperscriptBox["q", "19"]}], "+", 
     FractionBox[
      RowBox[{"36253", " ", 
       SuperscriptBox["q", "20"]}], "2"], "+", 
     FractionBox[
      RowBox[{"49071", " ", 
       SuperscriptBox["q", "21"]}], "2"], "+", 
     RowBox[{"32903", " ", 
      SuperscriptBox["q", "22"]}], "+", 
     RowBox[{"43955", " ", 
      SuperscriptBox["q", "23"]}], "+", 
     FractionBox[
      RowBox[{"116555", " ", 
       SuperscriptBox["q", "24"]}], "2"], "+", 
     FractionBox[
      RowBox[{"153917", " ", 
       SuperscriptBox["q", "25"]}], "2"], "+", 
     FractionBox[
      RowBox[{"201957", " ", 
       SuperscriptBox["q", "26"]}], "2"], "+", 
     FractionBox[
      RowBox[{"264035", " ", 
       SuperscriptBox["q", "27"]}], "2"], "+", 
     RowBox[{"171621", " ", 
      SuperscriptBox["q", "28"]}], "+", 
     FractionBox[
      RowBox[{"444671", " ", 
       SuperscriptBox["q", "29"]}], "2"], "+", 
     RowBox[{"286634", " ", 
      SuperscriptBox["q", "30"]}], "+", 
     RowBox[{"368312", " ", 
      SuperscriptBox["q", "31"]}], "+", 
     RowBox[{"471212", " ", 
      SuperscriptBox["q", "32"]}], "+", 
     FractionBox[
      RowBox[{"1202027", " ", 
       SuperscriptBox["q", "33"]}], "2"], "+", 
     FractionBox[
      RowBox[{"1527161", " ", 
       SuperscriptBox["q", "34"]}], "2"], "+", 
     RowBox[{"967329", " ", 
      SuperscriptBox["q", "35"]}], "+", 
     FractionBox[
      RowBox[{"2442311", " ", 
       SuperscriptBox["q", "36"]}], "2"], "+", 
     RowBox[{"1537371", " ", 
      SuperscriptBox["q", "37"]}], "+", 
     RowBox[{"1929313", " ", 
      SuperscriptBox["q", "38"]}], "+", 
     RowBox[{"2415003", " ", 
      SuperscriptBox["q", "39"]}], "+", 
     FractionBox[
      RowBox[{"6028239", " ", 
       SuperscriptBox["q", "40"]}], "2"], "+", 
     RowBox[{"3752809", " ", 
      SuperscriptBox["q", "41"]}], "+", 
     FractionBox[
      RowBox[{"9320035", " ", 
       SuperscriptBox["q", "42"]}], "2"], "+", 
     FractionBox[
      RowBox[{"11546719", " ", 
       SuperscriptBox["q", "43"]}], "2"], "+", 
     RowBox[{"7134959", " ", 
      SuperscriptBox["q", "44"]}], "+", 
     FractionBox[
      RowBox[{"17597547", " ", 
       SuperscriptBox["q", "45"]}], "2"], "+", 
     FractionBox[
      RowBox[{"21651073", " ", 
       SuperscriptBox["q", "46"]}], "2"], "+", 
     RowBox[{"13292162", " ", 
      SuperscriptBox["q", "47"]}], "+", 
     RowBox[{"16285747", " ", 
      SuperscriptBox["q", "48"]}], "+", 
     FractionBox[
      RowBox[{"39830327", " ", 
       SuperscriptBox["q", "49"]}], "2"], "+", 
     FractionBox[
      RowBox[{"48608891", " ", 
       SuperscriptBox["q", "50"]}], "2"]}], ",", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], "+", 
     RowBox[{"2", " ", "q"}], "+", 
     FractionBox[
      RowBox[{"9", " ", 
       SuperscriptBox["q", "2"]}], "2"], "+", 
     RowBox[{"9", " ", 
      SuperscriptBox["q", "3"]}], "+", 
     FractionBox[
      RowBox[{"37", " ", 
       SuperscriptBox["q", "4"]}], "2"], "+", 
     RowBox[{"31", " ", 
      SuperscriptBox["q", "5"]}], "+", 
     RowBox[{"55", " ", 
      SuperscriptBox["q", "6"]}], "+", 
     FractionBox[
      RowBox[{"181", " ", 
       SuperscriptBox["q", "7"]}], "2"], "+", 
     FractionBox[
      RowBox[{"291", " ", 
       SuperscriptBox["q", "8"]}], "2"], "+", 
     FractionBox[
      RowBox[{"449", " ", 
       SuperscriptBox["q", "9"]}], "2"], "+", 
     FractionBox[
      RowBox[{"695", " ", 
       SuperscriptBox["q", "10"]}], "2"], "+", 
     RowBox[{"517", " ", 
      SuperscriptBox["q", "11"]}], "+", 
     FractionBox[
      RowBox[{"1537", " ", 
       SuperscriptBox["q", "12"]}], "2"], "+", 
     FractionBox[
      RowBox[{"2235", " ", 
       SuperscriptBox["q", "13"]}], "2"], "+", 
     FractionBox[
      RowBox[{"3221", " ", 
       SuperscriptBox["q", "14"]}], "2"], "+", 
     RowBox[{"2282", " ", 
      SuperscriptBox["q", "15"]}], "+", 
     RowBox[{"3222", " ", 
      SuperscriptBox["q", "16"]}], "+", 
     FractionBox[
      RowBox[{"8957", " ", 
       SuperscriptBox["q", "17"]}], "2"], "+", 
     FractionBox[
      RowBox[{"12393", " ", 
       SuperscriptBox["q", "18"]}], "2"], "+", 
     RowBox[{"8485", " ", 
      SuperscriptBox["q", "19"]}], "+", 
     FractionBox[
      RowBox[{"23099", " ", 
       SuperscriptBox["q", "20"]}], "2"], "+", 
     FractionBox[
      RowBox[{"31167", " ", 
       SuperscriptBox["q", "21"]}], "2"], "+", 
     FractionBox[
      RowBox[{"41865", " ", 
       SuperscriptBox["q", "22"]}], "2"], "+", 
     RowBox[{"27894", " ", 
      SuperscriptBox["q", "23"]}], "+", 
     FractionBox[
      RowBox[{"74023", " ", 
       SuperscriptBox["q", "24"]}], "2"], "+", 
     RowBox[{"48797", " ", 
      SuperscriptBox["q", "25"]}], "+", 
     RowBox[{"64058", " ", 
      SuperscriptBox["q", "26"]}], "+", 
     RowBox[{"83624", " ", 
      SuperscriptBox["q", "27"]}], "+", 
     RowBox[{"108759", " ", 
      SuperscriptBox["q", "28"]}], "+", 
     RowBox[{"140728", " ", 
      SuperscriptBox["q", "29"]}], "+", 
     RowBox[{"181456", " ", 
      SuperscriptBox["q", "30"]}], "+", 
     RowBox[{"232956", " ", 
      SuperscriptBox["q", "31"]}], "+", 
     FractionBox[
      RowBox[{"596111", " ", 
       SuperscriptBox["q", "32"]}], "2"], "+", 
     FractionBox[
      RowBox[{"759717", " ", 
       SuperscriptBox["q", "33"]}], "2"], "+", 
     RowBox[{"482627", " ", 
      SuperscriptBox["q", "34"]}], "+", 
     RowBox[{"610992", " ", 
      SuperscriptBox["q", "35"]}], "+", 
     RowBox[{"771275", " ", 
      SuperscriptBox["q", "36"]}], "+", 
     FractionBox[
      RowBox[{"1940943", " ", 
       SuperscriptBox["q", "37"]}], "2"], "+", 
     FractionBox[
      RowBox[{"2435559", " ", 
       SuperscriptBox["q", "38"]}], "2"], "+", 
     RowBox[{"1523595", " ", 
      SuperscriptBox["q", "39"]}], "+", 
     FractionBox[
      RowBox[{"3802791", " ", 
       SuperscriptBox["q", "40"]}], "2"], "+", 
     RowBox[{"2366364", " ", 
      SuperscriptBox["q", "41"]}], "+", 
     FractionBox[
      RowBox[{"5876087", " ", 
       SuperscriptBox["q", "42"]}], "2"], "+", 
     RowBox[{"3638650", " ", 
      SuperscriptBox["q", "43"]}], "+", 
     RowBox[{"4496183", " ", 
      SuperscriptBox["q", "44"]}], "+", 
     FractionBox[
      RowBox[{"11085587", " ", 
       SuperscriptBox["q", "45"]}], "2"], "+", 
     FractionBox[
      RowBox[{"13637293", " ", 
       SuperscriptBox["q", "46"]}], "2"], "+", 
     RowBox[{"8369757", " ", 
      SuperscriptBox["q", "47"]}], "+", 
     RowBox[{"10253273", " ", 
      SuperscriptBox["q", "48"]}], "+", 
     RowBox[{"12534946", " ", 
      SuperscriptBox["q", "49"]}], "+", 
     FractionBox[
      RowBox[{"30590825", " ", 
       SuperscriptBox["q", "50"]}], "2"]}], ",", 
    RowBox[{
     FractionBox["1", "2"], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "2"]}], "-", 
     FractionBox[
      RowBox[{"3", " ", 
       SuperscriptBox["q", "3"]}], "2"], "-", 
     FractionBox[
      RowBox[{"11", " ", 
       SuperscriptBox["q", "4"]}], "2"], "-", 
     RowBox[{"8", " ", 
      SuperscriptBox["q", "5"]}], "-", 
     RowBox[{"16", " ", 
      SuperscriptBox["q", "6"]}], "-", 
     FractionBox[
      RowBox[{"41", " ", 
       SuperscriptBox["q", "7"]}], "2"], "-", 
     FractionBox[
      RowBox[{"83", " ", 
       SuperscriptBox["q", "8"]}], "2"], "-", 
     FractionBox[
      RowBox[{"113", " ", 
       SuperscriptBox["q", "9"]}], "2"], "-", 
     RowBox[{"94", " ", 
      SuperscriptBox["q", "10"]}], "-", 
     RowBox[{"133", " ", 
      SuperscriptBox["q", "11"]}], "-", 
     FractionBox[
      RowBox[{"413", " ", 
       SuperscriptBox["q", "12"]}], "2"], "-", 
     RowBox[{"287", " ", 
      SuperscriptBox["q", "13"]}], "-", 
     RowBox[{"432", " ", 
      SuperscriptBox["q", "14"]}], "-", 
     RowBox[{"592", " ", 
      SuperscriptBox["q", "15"]}], "-", 
     RowBox[{"857", " ", 
      SuperscriptBox["q", "16"]}], "-", 
     RowBox[{"1172", " ", 
      SuperscriptBox["q", "17"]}], "-", 
     FractionBox[
      RowBox[{"3289", " ", 
       SuperscriptBox["q", "18"]}], "2"], "-", 
     RowBox[{"2220", " ", 
      SuperscriptBox["q", "19"]}], "-", 
     RowBox[{"3066", " ", 
      SuperscriptBox["q", "20"]}], "-", 
     FractionBox[
      RowBox[{"8185", " ", 
       SuperscriptBox["q", "21"]}], "2"], "-", 
     FractionBox[
      RowBox[{"11087", " ", 
       SuperscriptBox["q", "22"]}], "2"], "-", 
     FractionBox[
      RowBox[{"14683", " ", 
       SuperscriptBox["q", "23"]}], "2"], "-", 
     FractionBox[
      RowBox[{"19605", " ", 
       SuperscriptBox["q", "24"]}], "2"], "-", 
     RowBox[{"12854", " ", 
      SuperscriptBox["q", "25"]}], "-", 
     FractionBox[
      RowBox[{"33933", " ", 
       SuperscriptBox["q", "26"]}], "2"], "-", 
     RowBox[{"22056", " ", 
      SuperscriptBox["q", "27"]}], "-", 
     FractionBox[
      RowBox[{"57581", " ", 
       SuperscriptBox["q", "28"]}], "2"], "-", 
     RowBox[{"37162", " ", 
      SuperscriptBox["q", "29"]}], "-", 
     RowBox[{"48044", " ", 
      SuperscriptBox["q", "30"]}], "-", 
     FractionBox[
      RowBox[{"123087", " ", 
       SuperscriptBox["q", "31"]}], "2"], "-", 
     RowBox[{"78934", " ", 
      SuperscriptBox["q", "32"]}], "-", 
     FractionBox[
      RowBox[{"200851", " ", 
       SuperscriptBox["q", "33"]}], "2"], "-", 
     RowBox[{"127813", " ", 
      SuperscriptBox["q", "34"]}], "-", 
     RowBox[{"161626", " ", 
      SuperscriptBox["q", "35"]}], "-", 
     FractionBox[
      RowBox[{"408599", " ", 
       SuperscriptBox["q", "36"]}], "2"], "-", 
     FractionBox[
      RowBox[{"513635", " ", 
       SuperscriptBox["q", "37"]}], "2"], "-", 
     FractionBox[
      RowBox[{"645285", " ", 
       SuperscriptBox["q", "38"]}], "2"], "-", 
     FractionBox[
      RowBox[{"806723", " ", 
       SuperscriptBox["q", "39"]}], "2"], "-", 
     RowBox[{"503830", " ", 
      SuperscriptBox["q", "40"]}], "-", 
     FractionBox[
      RowBox[{"1253449", " ", 
       SuperscriptBox["q", "41"]}], "2"], "-", 
     RowBox[{"778678", " ", 
      SuperscriptBox["q", "42"]}], "-", 
     FractionBox[
      RowBox[{"1927907", " ", 
       SuperscriptBox["q", "43"]}], "2"], "-", 
     FractionBox[
      RowBox[{"2383775", " ", 
       SuperscriptBox["q", "44"]}], "2"], "-", 
     FractionBox[
      RowBox[{"2937697", " ", 
       SuperscriptBox["q", "45"]}], "2"], "-", 
     FractionBox[
      RowBox[{"3615677", " ", 
       SuperscriptBox["q", "46"]}], "2"], "-", 
     RowBox[{"2218598", " ", 
      SuperscriptBox["q", "47"]}], "-", 
     FractionBox[
      RowBox[{"5437957", " ", 
       SuperscriptBox["q", "48"]}], "2"], "-", 
     RowBox[{"3323439", " ", 
      SuperscriptBox["q", "49"]}], "-", 
     RowBox[{"4056804", " ", 
      SuperscriptBox["q", "50"]}]}], ",", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3", " ", "q"}], "2"]}], "-", 
     FractionBox[
      RowBox[{"11", " ", 
       SuperscriptBox["q", "2"]}], "2"], "-", 
     FractionBox[
      RowBox[{"21", " ", 
       SuperscriptBox["q", "3"]}], "2"], "-", 
     RowBox[{"21", " ", 
      SuperscriptBox["q", "4"]}], "-", 
     RowBox[{"37", " ", 
      SuperscriptBox["q", "5"]}], "-", 
     FractionBox[
      RowBox[{"133", " ", 
       SuperscriptBox["q", "6"]}], "2"], "-", 
     RowBox[{"108", " ", 
      SuperscriptBox["q", "7"]}], "-", 
     FractionBox[
      RowBox[{"351", " ", 
       SuperscriptBox["q", "8"]}], "2"], "-", 
     FractionBox[
      RowBox[{"547", " ", 
       SuperscriptBox["q", "9"]}], "2"], "-", 
     FractionBox[
      RowBox[{"849", " ", 
       SuperscriptBox["q", "10"]}], "2"], "-", 
     FractionBox[
      RowBox[{"1271", " ", 
       SuperscriptBox["q", "11"]}], "2"], "-", 
     FractionBox[
      RowBox[{"1897", " ", 
       SuperscriptBox["q", "12"]}], "2"], "-", 
     FractionBox[
      RowBox[{"2757", " ", 
       SuperscriptBox["q", "13"]}], "2"], "-", 
     FractionBox[
      RowBox[{"3995", " ", 
       SuperscriptBox["q", "14"]}], "2"], "-", 
     FractionBox[
      RowBox[{"5683", " ", 
       SuperscriptBox["q", "15"]}], "2"], "-", 
     FractionBox[
      RowBox[{"8033", " ", 
       SuperscriptBox["q", "16"]}], "2"], "-", 
     RowBox[{"5599", " ", 
      SuperscriptBox["q", "17"]}], "-", 
     RowBox[{"7768", " ", 
      SuperscriptBox["q", "18"]}], "-", 
     FractionBox[
      RowBox[{"21299", " ", 
       SuperscriptBox["q", "19"]}], "2"], "-", 
     FractionBox[
      RowBox[{"29059", " ", 
       SuperscriptBox["q", "20"]}], "2"], "-", 
     RowBox[{"19639", " ", 
      SuperscriptBox["q", "21"]}], "-", 
     RowBox[{"26421", " ", 
      SuperscriptBox["q", "22"]}], "-", 
     FractionBox[
      RowBox[{"70531", " ", 
       SuperscriptBox["q", "23"]}], "2"], "-", 
     RowBox[{"46866", " ", 
      SuperscriptBox["q", "24"]}], "-", 
     FractionBox[
      RowBox[{"123725", " ", 
       SuperscriptBox["q", "25"]}], "2"], "-", 
     FractionBox[
      RowBox[{"162655", " ", 
       SuperscriptBox["q", "26"]}], "2"], "-", 
     RowBox[{"106301", " ", 
      SuperscriptBox["q", "27"]}], "-", 
     RowBox[{"138401", " ", 
      SuperscriptBox["q", "28"]}], "-", 
     FractionBox[
      RowBox[{"358575", " ", 
       SuperscriptBox["q", "29"]}], "2"], "-", 
     FractionBox[
      RowBox[{"462875", " ", 
       SuperscriptBox["q", "30"]}], "2"], "-", 
     RowBox[{"297400", " ", 
      SuperscriptBox["q", "31"]}], "-", 
     FractionBox[
      RowBox[{"761789", " ", 
       SuperscriptBox["q", "32"]}], "2"], "-", 
     FractionBox[
      RowBox[{"971757", " ", 
       SuperscriptBox["q", "33"]}], "2"], "-", 
     RowBox[{"617870", " ", 
      SuperscriptBox["q", "34"]}], "-", 
     RowBox[{"782875", " ", 
      SuperscriptBox["q", "35"]}], "-", 
     FractionBox[
      RowBox[{"1978141", " ", 
       SuperscriptBox["q", "36"]}], "2"], "-", 
     FractionBox[
      RowBox[{"2490907", " ", 
       SuperscriptBox["q", "37"]}], "2"], "-", 
     FractionBox[
      RowBox[{"3128091", " ", 
       SuperscriptBox["q", "38"]}], "2"], "-", 
     FractionBox[
      RowBox[{"3916463", " ", 
       SuperscriptBox["q", "39"]}], "2"], "-", 
     RowBox[{"2445504", " ", 
      SuperscriptBox["q", "40"]}], "-", 
     FractionBox[
      RowBox[{"6091157", " ", 
       SuperscriptBox["q", "41"]}], "2"], "-", 
     RowBox[{"3783850", " ", 
      SuperscriptBox["q", "42"]}], "-", 
     RowBox[{"4689028", " ", 
      SuperscriptBox["q", "43"]}], "-", 
     FractionBox[
      RowBox[{"11595359", " ", 
       SuperscriptBox["q", "44"]}], "2"], "-", 
     FractionBox[
      RowBox[{"14302885", " ", 
       SuperscriptBox["q", "45"]}], "2"], "-", 
     FractionBox[
      RowBox[{"17605165", " ", 
       SuperscriptBox["q", "46"]}], "2"], "-", 
     FractionBox[
      RowBox[{"21621923", " ", 
       SuperscriptBox["q", "47"]}], "2"], "-", 
     FractionBox[
      RowBox[{"26501961", " ", 
       SuperscriptBox["q", "48"]}], "2"], "-", 
     FractionBox[
      RowBox[{"32416099", " ", 
       SuperscriptBox["q", "49"]}], "2"], "-", 
     FractionBox[
      RowBox[{"39574965", " ", 
       SuperscriptBox["q", "50"]}], "2"]}], ",", 
    RowBox[{
     RowBox[{"-", "q"}], "-", 
     FractionBox[
      RowBox[{"9", " ", 
       SuperscriptBox["q", "2"]}], "2"], "-", 
     FractionBox[
      RowBox[{"19", " ", 
       SuperscriptBox["q", "3"]}], "2"], "-", 
     RowBox[{"19", " ", 
      SuperscriptBox["q", "4"]}], "-", 
     RowBox[{"35", " ", 
      SuperscriptBox["q", "5"]}], "-", 
     FractionBox[
      RowBox[{"127", " ", 
       SuperscriptBox["q", "6"]}], "2"], "-", 
     FractionBox[
      RowBox[{"205", " ", 
       SuperscriptBox["q", "7"]}], "2"], "-", 
     FractionBox[
      RowBox[{"345", " ", 
       SuperscriptBox["q", "8"]}], "2"], "-", 
     RowBox[{"269", " ", 
      SuperscriptBox["q", "9"]}], "-", 
     RowBox[{"420", " ", 
      SuperscriptBox["q", "10"]}], "-", 
     FractionBox[
      RowBox[{"1267", " ", 
       SuperscriptBox["q", "11"]}], "2"], "-", 
     RowBox[{"952", " ", 
      SuperscriptBox["q", "12"]}], "-", 
     RowBox[{"1389", " ", 
      SuperscriptBox["q", "13"]}], "-", 
     FractionBox[
      RowBox[{"4051", " ", 
       SuperscriptBox["q", "14"]}], "2"], "-", 
     FractionBox[
      RowBox[{"5781", " ", 
       SuperscriptBox["q", "15"]}], "2"], "-", 
     FractionBox[
      RowBox[{"8201", " ", 
       SuperscriptBox["q", "16"]}], "2"], "-", 
     FractionBox[
      RowBox[{"11477", " ", 
       SuperscriptBox["q", "17"]}], "2"], "-", 
     FractionBox[
      RowBox[{"15979", " ", 
       SuperscriptBox["q", "18"]}], "2"], "-", 
     RowBox[{"10977", " ", 
      SuperscriptBox["q", "19"]}], "-", 
     RowBox[{"15028", " ", 
      SuperscriptBox["q", "20"]}], "-", 
     RowBox[{"20360", " ", 
      SuperscriptBox["q", "21"]}], "-", 
     FractionBox[
      RowBox[{"54911", " ", 
       SuperscriptBox["q", "22"]}], "2"], "-", 
     RowBox[{"36729", " ", 
      SuperscriptBox["q", "23"]}], "-", 
     FractionBox[
      RowBox[{"97839", " ", 
       SuperscriptBox["q", "24"]}], "2"], "-", 
     FractionBox[
      RowBox[{"129377", " ", 
       SuperscriptBox["q", "25"]}], "2"], "-", 
     RowBox[{"85215", " ", 
      SuperscriptBox["q", "26"]}], "-", 
     FractionBox[
      RowBox[{"223135", " ", 
       SuperscriptBox["q", "27"]}], "2"], "-", 
     RowBox[{"145509", " ", 
      SuperscriptBox["q", "28"]}], "-", 
     RowBox[{"188797", " ", 
      SuperscriptBox["q", "29"]}], "-", 
     RowBox[{"244086", " ", 
      SuperscriptBox["q", "30"]}], "-", 
     FractionBox[
      RowBox[{"628161", " ", 
       SuperscriptBox["q", "31"]}], "2"], "-", 
     FractionBox[
      RowBox[{"805685", " ", 
       SuperscriptBox["q", "32"]}], "2"], "-", 
     FractionBox[
      RowBox[{"1029071", " ", 
       SuperscriptBox["q", "33"]}], "2"], "-", 
     RowBox[{"655140", " ", 
      SuperscriptBox["q", "34"]}], "-", 
     RowBox[{"831092", " ", 
      SuperscriptBox["q", "35"]}], "-", 
     FractionBox[
      RowBox[{"2102447", " ", 
       SuperscriptBox["q", "36"]}], "2"], "-", 
     FractionBox[
      RowBox[{"2650297", " ", 
       SuperscriptBox["q", "37"]}], "2"], "-", 
     FractionBox[
      RowBox[{"3331907", " ", 
       SuperscriptBox["q", "38"]}], "2"], "-", 
     FractionBox[
      RowBox[{"4175855", " ", 
       SuperscriptBox["q", "39"]}], "2"], "-", 
     RowBox[{"2610075", " ", 
      SuperscriptBox["q", "40"]}], "-", 
     RowBox[{"3253624", " ", 
      SuperscriptBox["q", "41"]}], "-", 
     FractionBox[
      RowBox[{"8092167", " ", 
       SuperscriptBox["q", "42"]}], "2"], "-", 
     RowBox[{"5018392", " ", 
      SuperscriptBox["q", "43"]}], "-", 
     FractionBox[
      RowBox[{"12420671", " ", 
       SuperscriptBox["q", "44"]}], "2"], "-", 
     FractionBox[
      RowBox[{"15333543", " ", 
       SuperscriptBox["q", "45"]}], "2"], "-", 
     RowBox[{"9444529", " ", 
      SuperscriptBox["q", "46"]}], "-", 
     FractionBox[
      RowBox[{"23216779", " ", 
       SuperscriptBox["q", "47"]}], "2"], "-", 
     RowBox[{"14239233", " ", 
      SuperscriptBox["q", "48"]}], "-", 
     FractionBox[
      RowBox[{"34859033", " ", 
       SuperscriptBox["q", "49"]}], "2"], "-", 
     FractionBox[
      RowBox[{"42587981", " ", 
       SuperscriptBox["q", "50"]}], "2"]}], ",", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["q", "2"]}], "2"]}], "-", 
     FractionBox[
      RowBox[{"5", " ", 
       SuperscriptBox["q", "3"]}], "2"], "-", 
     FractionBox[
      RowBox[{"15", " ", 
       SuperscriptBox["q", "4"]}], "2"], "-", 
     RowBox[{"12", " ", 
      SuperscriptBox["q", "5"]}], "-", 
     RowBox[{"24", " ", 
      SuperscriptBox["q", "6"]}], "-", 
     FractionBox[
      RowBox[{"75", " ", 
       SuperscriptBox["q", "7"]}], "2"], "-", 
     FractionBox[
      RowBox[{"135", " ", 
       SuperscriptBox["q", "8"]}], "2"], "-", 
     RowBox[{"102", " ", 
      SuperscriptBox["q", "9"]}], "-", 
     FractionBox[
      RowBox[{"333", " ", 
       SuperscriptBox["q", "10"]}], "2"], "-", 
     RowBox[{"248", " ", 
      SuperscriptBox["q", "11"]}], "-", 
     FractionBox[
      RowBox[{"765", " ", 
       SuperscriptBox["q", "12"]}], "2"], "-", 
     RowBox[{"555", " ", 
      SuperscriptBox["q", "13"]}], "-", 
     FractionBox[
      RowBox[{"1647", " ", 
       SuperscriptBox["q", "14"]}], "2"], "-", 
     RowBox[{"1171", " ", 
      SuperscriptBox["q", "15"]}], "-", 
     FractionBox[
      RowBox[{"3371", " ", 
       SuperscriptBox["q", "16"]}], "2"], "-", 
     RowBox[{"2354", " ", 
      SuperscriptBox["q", "17"]}], "-", 
     FractionBox[
      RowBox[{"6621", " ", 
       SuperscriptBox["q", "18"]}], "2"], "-", 
     RowBox[{"4551", " ", 
      SuperscriptBox["q", "19"]}], "-", 
     RowBox[{"6278", " ", 
      SuperscriptBox["q", "20"]}], "-", 
     FractionBox[
      RowBox[{"17015", " ", 
       SuperscriptBox["q", "21"]}], "2"], "-", 
     FractionBox[
      RowBox[{"23093", " ", 
       SuperscriptBox["q", "22"]}], "2"], "-", 
     FractionBox[
      RowBox[{"30925", " ", 
       SuperscriptBox["q", "23"]}], "2"], "-", 
     RowBox[{"20697", " ", 
      SuperscriptBox["q", "24"]}], "-", 
     FractionBox[
      RowBox[{"54809", " ", 
       SuperscriptBox["q", "25"]}], "2"], "-", 
     RowBox[{"36248", " ", 
      SuperscriptBox["q", "26"]}], "-", 
     RowBox[{"47521", " ", 
      SuperscriptBox["q", "27"]}], "-", 
     RowBox[{"62203", " ", 
      SuperscriptBox["q", "28"]}], "-", 
     FractionBox[
      RowBox[{"161631", " ", 
       SuperscriptBox["q", "29"]}], "2"], "-", 
     RowBox[{"104796", " ", 
      SuperscriptBox["q", "30"]}], "-", 
     FractionBox[
      RowBox[{"270083", " ", 
       SuperscriptBox["q", "31"]}], "2"], "-", 
     RowBox[{"173659", " ", 
      SuperscriptBox["q", "32"]}], "-", 
     FractionBox[
      RowBox[{"444217", " ", 
       SuperscriptBox["q", "33"]}], "2"], "-", 
     FractionBox[
      RowBox[{"566923", " ", 
       SuperscriptBox["q", "34"]}], "2"], "-", 
     RowBox[{"360072", " ", 
      SuperscriptBox["q", "35"]}], "-", 
     RowBox[{"456375", " ", 
      SuperscriptBox["q", "36"]}], "-", 
     RowBox[{"576044", " ", 
      SuperscriptBox["q", "37"]}], "-", 
     FractionBox[
      RowBox[{"1451041", " ", 
       SuperscriptBox["q", "38"]}], "2"], "-", 
     FractionBox[
      RowBox[{"1820829", " ", 
       SuperscriptBox["q", "39"]}], "2"], "-", 
     RowBox[{"1139997", " ", 
      SuperscriptBox["q", "40"]}], "-", 
     RowBox[{"1422754", " ", 
      SuperscriptBox["q", "41"]}], "-", 
     RowBox[{"1771960", " ", 
      SuperscriptBox["q", "42"]}], "-", 
     FractionBox[
      RowBox[{"4400565", " ", 
       SuperscriptBox["q", "43"]}], "2"], "-", 
     FractionBox[
      RowBox[{"5453321", " ", 
       SuperscriptBox["q", "44"]}], "2"], "-", 
     RowBox[{"3369738", " ", 
      SuperscriptBox["q", "45"]}], "-", 
     RowBox[{"4156441", " ", 
      SuperscriptBox["q", "46"]}], "-", 
     RowBox[{"5113990", " ", 
      SuperscriptBox["q", "47"]}], "-", 
     RowBox[{"6280433", " ", 
      SuperscriptBox["q", "48"]}], "-", 
     FractionBox[
      RowBox[{"15390229", " ", 
       SuperscriptBox["q", "49"]}], "2"], "-", 
     RowBox[{"9411656", " ", 
      SuperscriptBox["q", "50"]}]}], ",", 
    RowBox[{
     FractionBox[
      SuperscriptBox["q", "2"], "2"], "+", 
     SuperscriptBox["q", "3"], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["q", "4"]}], "+", 
     RowBox[{"5", " ", 
      SuperscriptBox["q", "5"]}], "+", 
     RowBox[{"10", " ", 
      SuperscriptBox["q", "6"]}], "+", 
     FractionBox[
      RowBox[{"37", " ", 
       SuperscriptBox["q", "7"]}], "2"], "+", 
     RowBox[{"32", " ", 
      SuperscriptBox["q", "8"]}], "+", 
     RowBox[{"50", " ", 
      SuperscriptBox["q", "9"]}], "+", 
     FractionBox[
      RowBox[{"165", " ", 
       SuperscriptBox["q", "10"]}], "2"], "+", 
     FractionBox[
      RowBox[{"257", " ", 
       SuperscriptBox["q", "11"]}], "2"], "+", 
     RowBox[{"194", " ", 
      SuperscriptBox["q", "12"]}], "+", 
     FractionBox[
      RowBox[{"583", " ", 
       SuperscriptBox["q", "13"]}], "2"], "+", 
     RowBox[{"433", " ", 
      SuperscriptBox["q", "14"]}], "+", 
     FractionBox[
      RowBox[{"1247", " ", 
       SuperscriptBox["q", "15"]}], "2"], "+", 
     FractionBox[
      RowBox[{"1801", " ", 
       SuperscriptBox["q", "16"]}], "2"], "+", 
     RowBox[{"1275", " ", 
      SuperscriptBox["q", "17"]}], "+", 
     FractionBox[
      RowBox[{"3587", " ", 
       SuperscriptBox["q", "18"]}], "2"], "+", 
     FractionBox[
      RowBox[{"4991", " ", 
       SuperscriptBox["q", "19"]}], "2"], "+", 
     RowBox[{"3446", " ", 
      SuperscriptBox["q", "20"]}], "+", 
     FractionBox[
      RowBox[{"9411", " ", 
       SuperscriptBox["q", "21"]}], "2"], "+", 
     FractionBox[
      RowBox[{"12811", " ", 
       SuperscriptBox["q", "22"]}], "2"], "+", 
     FractionBox[
      RowBox[{"17275", " ", 
       SuperscriptBox["q", "23"]}], "2"], "+", 
     FractionBox[
      RowBox[{"23159", " ", 
       SuperscriptBox["q", "24"]}], "2"], "+", 
     FractionBox[
      RowBox[{"30849", " ", 
       SuperscriptBox["q", "25"]}], "2"], "+", 
     RowBox[{"20451", " ", 
      SuperscriptBox["q", "26"]}], "+", 
     FractionBox[
      RowBox[{"53861", " ", 
       SuperscriptBox["q", "27"]}], "2"], "+", 
     RowBox[{"35334", " ", 
      SuperscriptBox["q", "28"]}], "+", 
     FractionBox[
      RowBox[{"92191", " ", 
       SuperscriptBox["q", "29"]}], "2"], "+", 
     FractionBox[
      RowBox[{"119785", " ", 
       SuperscriptBox["q", "30"]}], "2"], "+", 
     RowBox[{"77464", " ", 
      SuperscriptBox["q", "31"]}], "+", 
     FractionBox[
      RowBox[{"199635", " ", 
       SuperscriptBox["q", "32"]}], "2"], "+", 
     FractionBox[
      RowBox[{"256107", " ", 
       SuperscriptBox["q", "33"]}], "2"], "+", 
     RowBox[{"163762", " ", 
      SuperscriptBox["q", "34"]}], "+", 
     RowBox[{"208597", " ", 
      SuperscriptBox["q", "35"]}], "+", 
     RowBox[{"264866", " ", 
      SuperscriptBox["q", "36"]}], "+", 
     RowBox[{"335165", " ", 
      SuperscriptBox["q", "37"]}], "+", 
     RowBox[{"422890", " ", 
      SuperscriptBox["q", "38"]}], "+", 
     RowBox[{"531838", " ", 
      SuperscriptBox["q", "39"]}], "+", 
     FractionBox[
      RowBox[{"1334167", " ", 
       SuperscriptBox["q", "40"]}], "2"], "+", 
     RowBox[{"834254", " ", 
      SuperscriptBox["q", "41"]}], "+", 
     FractionBox[
      RowBox[{"2081307", " ", 
       SuperscriptBox["q", "42"]}], "2"], "+", 
     RowBox[{"1294657", " ", 
      SuperscriptBox["q", "43"]}], "+", 
     FractionBox[
      RowBox[{"3213599", " ", 
       SuperscriptBox["q", "44"]}], "2"], "+", 
     FractionBox[
      RowBox[{"3978345", " ", 
       SuperscriptBox["q", "45"]}], "2"], "+", 
     FractionBox[
      RowBox[{"4914227", " ", 
       SuperscriptBox["q", "46"]}], "2"], "+", 
     RowBox[{"3028029", " ", 
      SuperscriptBox["q", "47"]}], "+", 
     RowBox[{"3723704", " ", 
      SuperscriptBox["q", "48"]}], "+", 
     FractionBox[
      RowBox[{"9138645", " ", 
       SuperscriptBox["q", "49"]}], "2"], "+", 
     FractionBox[
      RowBox[{"11191619", " ", 
       SuperscriptBox["q", "50"]}], "2"]}], ",", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", 
       SuperscriptBox["q", "3"]}], "2"], "+", 
     FractionBox[
      RowBox[{"7", " ", 
       SuperscriptBox["q", "4"]}], "2"], "+", 
     RowBox[{"9", " ", 
      SuperscriptBox["q", "5"]}], "+", 
     RowBox[{"16", " ", 
      SuperscriptBox["q", "6"]}], "+", 
     FractionBox[
      RowBox[{"67", " ", 
       SuperscriptBox["q", "7"]}], "2"], "+", 
     FractionBox[
      RowBox[{"111", " ", 
       SuperscriptBox["q", "8"]}], "2"], "+", 
     RowBox[{"97", " ", 
      SuperscriptBox["q", "9"]}], "+", 
     RowBox[{"155", " ", 
      SuperscriptBox["q", "10"]}], "+", 
     FractionBox[
      RowBox[{"501", " ", 
       SuperscriptBox["q", "11"]}], "2"], "+", 
     FractionBox[
      RowBox[{"767", " ", 
       SuperscriptBox["q", "12"]}], "2"], "+", 
     RowBox[{"592", " ", 
      SuperscriptBox["q", "13"]}], "+", 
     FractionBox[
      RowBox[{"1745", " ", 
       SuperscriptBox["q", "14"]}], "2"], "+", 
     RowBox[{"1294", " ", 
      SuperscriptBox["q", "15"]}], "+", 
     RowBox[{"1867", " ", 
      SuperscriptBox["q", "16"]}], "+", 
     RowBox[{"2689", " ", 
      SuperscriptBox["q", "17"]}], "+", 
     FractionBox[
      RowBox[{"7585", " ", 
       SuperscriptBox["q", "18"]}], "2"], "+", 
     FractionBox[
      RowBox[{"10683", " ", 
       SuperscriptBox["q", "19"]}], "2"], "+", 
     RowBox[{"7399", " ", 
      SuperscriptBox["q", "20"]}], "+", 
     RowBox[{"10220", " ", 
      SuperscriptBox["q", "21"]}], "+", 
     FractionBox[
      RowBox[{"27889", " ", 
       SuperscriptBox["q", "22"]}], "2"], "+", 
     FractionBox[
      RowBox[{"37909", " ", 
       SuperscriptBox["q", "23"]}], "2"], "+", 
     RowBox[{"25506", " ", 
      SuperscriptBox["q", "24"]}], "+", 
     RowBox[{"34210", " ", 
      SuperscriptBox["q", "25"]}], "+", 
     RowBox[{"45484", " ", 
      SuperscriptBox["q", "26"]}], "+", 
     RowBox[{"60271", " ", 
      SuperscriptBox["q", "27"]}], "+", 
     FractionBox[
      RowBox[{"158607", " ", 
       SuperscriptBox["q", "28"]}], "2"], "+", 
     RowBox[{"103976", " ", 
      SuperscriptBox["q", "29"]}], "+", 
     RowBox[{"135503", " ", 
      SuperscriptBox["q", "30"]}], "+", 
     FractionBox[
      RowBox[{"352031", " ", 
       SuperscriptBox["q", "31"]}], "2"], "+", 
     RowBox[{"227421", " ", 
      SuperscriptBox["q", "32"]}], "+", 
     RowBox[{"292920", " ", 
      SuperscriptBox["q", "33"]}], "+", 
     FractionBox[
      RowBox[{"751075", " ", 
       SuperscriptBox["q", "34"]}], "2"], "+", 
     RowBox[{"480001", " ", 
      SuperscriptBox["q", "35"]}], "+", 
     FractionBox[
      RowBox[{"1222003", " ", 
       SuperscriptBox["q", "36"]}], "2"], "+", 
     RowBox[{"775560", " ", 
      SuperscriptBox["q", "37"]}], "+", 
     RowBox[{"980770", " ", 
      SuperscriptBox["q", "38"]}], "+", 
     RowBox[{"1236954", " ", 
      SuperscriptBox["q", "39"]}], "+", 
     RowBox[{"1554861", " ", 
      SuperscriptBox["q", "40"]}], "+", 
     FractionBox[
      RowBox[{"3898947", " ", 
       SuperscriptBox["q", "41"]}], "2"], "+", 
     FractionBox[
      RowBox[{"4873615", " ", 
       SuperscriptBox["q", "42"]}], "2"], "+", 
     FractionBox[
      RowBox[{"6077331", " ", 
       SuperscriptBox["q", "43"]}], "2"], "+", 
     FractionBox[
      RowBox[{"7557135", " ", 
       SuperscriptBox["q", "44"]}], "2"], "+", 
     RowBox[{"4687973", " ", 
      SuperscriptBox["q", "45"]}], "+", 
     RowBox[{"5801312", " ", 
      SuperscriptBox["q", "46"]}], "+", 
     FractionBox[
      RowBox[{"14327167", " ", 
       SuperscriptBox["q", "47"]}], "2"], "+", 
     RowBox[{"8824699", " ", 
      SuperscriptBox["q", "48"]}], "+", 
     FractionBox[
      RowBox[{"21697767", " ", 
       SuperscriptBox["q", "49"]}], "2"], "+", 
     RowBox[{"13307779", " ", 
      SuperscriptBox["q", "50"]}]}]}], "}"}]}], "\n", 
 RowBox[{
  RowBox[{"X25", "[", "q_", "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", "q"}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "2"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "3"]}], "-", 
     RowBox[{"8", " ", 
      SuperscriptBox["q", "4"]}], "-", 
     RowBox[{"18", " ", 
      SuperscriptBox["q", "5"]}], "-", 
     RowBox[{"22", " ", 
      SuperscriptBox["q", "6"]}], "-", 
     RowBox[{"40", " ", 
      SuperscriptBox["q", "7"]}], "-", 
     RowBox[{"58", " ", 
      SuperscriptBox["q", "8"]}], "-", 
     RowBox[{"90", " ", 
      SuperscriptBox["q", "9"]}], "-", 
     RowBox[{"122", " ", 
      SuperscriptBox["q", "10"]}]}], ",", 
    RowBox[{
     RowBox[{"2", " ", "q"}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "2"]}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["q", "3"]}], "+", 
     RowBox[{"18", " ", 
      SuperscriptBox["q", "4"]}], "+", 
     RowBox[{"30", " ", 
      SuperscriptBox["q", "5"]}], "+", 
     RowBox[{"46", " ", 
      SuperscriptBox["q", "6"]}], "+", 
     RowBox[{"70", " ", 
      SuperscriptBox["q", "7"]}], "+", 
     RowBox[{"110", " ", 
      SuperscriptBox["q", "8"]}], "+", 
     RowBox[{"156", " ", 
      SuperscriptBox["q", "9"]}], "+", 
     RowBox[{"230", " ", 
      SuperscriptBox["q", "10"]}]}], ",", 
    RowBox[{
     RowBox[{"2", " ", "q"}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "2"]}], "+", 
     RowBox[{"12", " ", 
      SuperscriptBox["q", "3"]}], "+", 
     RowBox[{"18", " ", 
      SuperscriptBox["q", "4"]}], "+", 
     RowBox[{"32", " ", 
      SuperscriptBox["q", "5"]}], "+", 
     RowBox[{"50", " ", 
      SuperscriptBox["q", "6"]}], "+", 
     RowBox[{"78", " ", 
      SuperscriptBox["q", "7"]}], "+", 
     RowBox[{"116", " ", 
      SuperscriptBox["q", "8"]}], "+", 
     RowBox[{"172", " ", 
      SuperscriptBox["q", "9"]}], "+", 
     RowBox[{"244", " ", 
      SuperscriptBox["q", "10"]}]}], ",", 
    RowBox[{
     RowBox[{"-", "2"}], "-", 
     RowBox[{"2", " ", "q"}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "2"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "3"]}], "-", 
     RowBox[{"14", " ", 
      SuperscriptBox["q", "4"]}], "-", 
     RowBox[{"20", " ", 
      SuperscriptBox["q", "5"]}], "-", 
     RowBox[{"34", " ", 
      SuperscriptBox["q", "6"]}], "-", 
     RowBox[{"48", " ", 
      SuperscriptBox["q", "7"]}], "-", 
     RowBox[{"78", " ", 
      SuperscriptBox["q", "8"]}], "-", 
     RowBox[{"106", " ", 
      SuperscriptBox["q", "9"]}], "-", 
     RowBox[{"160", " ", 
      SuperscriptBox["q", "10"]}]}], ",", 
    RowBox[{
     FractionBox["2", "5"], "-", 
     FractionBox[
      RowBox[{"8", " ", "q"}], "5"], "+", 
     FractionBox[
      RowBox[{"4", " ", 
       SuperscriptBox["q", "2"]}], "5"], "-", 
     FractionBox[
      RowBox[{"4", " ", 
       SuperscriptBox["q", "3"]}], "5"], "-", 
     FractionBox[
      RowBox[{"6", " ", 
       SuperscriptBox["q", "5"]}], "5"], "-", 
     FractionBox[
      RowBox[{"8", " ", 
       SuperscriptBox["q", "6"]}], "5"], "+", 
     FractionBox[
      RowBox[{"4", " ", 
       SuperscriptBox["q", "8"]}], "5"], "-", 
     FractionBox[
      RowBox[{"6", " ", 
       SuperscriptBox["q", "10"]}], "5"]}], ",", 
    RowBox[{
     RowBox[{"2", " ", "q"}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "2"]}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "3"]}], "+", 
     RowBox[{"10", " ", 
      SuperscriptBox["q", "4"]}], "+", 
     RowBox[{"20", " ", 
      SuperscriptBox["q", "5"]}], "+", 
     RowBox[{"28", " ", 
      SuperscriptBox["q", "6"]}], "+", 
     RowBox[{"48", " ", 
      SuperscriptBox["q", "7"]}], "+", 
     RowBox[{"64", " ", 
      SuperscriptBox["q", "8"]}], "+", 
     RowBox[{"102", " ", 
      SuperscriptBox["q", "9"]}], "+", 
     RowBox[{"144", " ", 
      SuperscriptBox["q", "10"]}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "4"}], " ", "q"}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "2"]}], "-", 
     RowBox[{"10", " ", 
      SuperscriptBox["q", "3"]}], "-", 
     RowBox[{"16", " ", 
      SuperscriptBox["q", "4"]}], "-", 
     RowBox[{"28", " ", 
      SuperscriptBox["q", "5"]}], "-", 
     RowBox[{"42", " ", 
      SuperscriptBox["q", "6"]}], "-", 
     RowBox[{"68", " ", 
      SuperscriptBox["q", "7"]}], "-", 
     RowBox[{"98", " ", 
      SuperscriptBox["q", "8"]}], "-", 
     RowBox[{"150", " ", 
      SuperscriptBox["q", "9"]}], "-", 
     RowBox[{"212", " ", 
      SuperscriptBox["q", "10"]}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", "q"}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "2"]}], "-", 
     RowBox[{"8", " ", 
      SuperscriptBox["q", "3"]}], "-", 
     RowBox[{"14", " ", 
      SuperscriptBox["q", "4"]}], "-", 
     RowBox[{"22", " ", 
      SuperscriptBox["q", "5"]}], "-", 
     RowBox[{"34", " ", 
      SuperscriptBox["q", "6"]}], "-", 
     RowBox[{"58", " ", 
      SuperscriptBox["q", "7"]}], "-", 
     RowBox[{"84", " ", 
      SuperscriptBox["q", "8"]}], "-", 
     RowBox[{"128", " ", 
      SuperscriptBox["q", "9"]}], "-", 
     RowBox[{"184", " ", 
      SuperscriptBox["q", "10"]}]}], ",", 
    RowBox[{
     RowBox[{"2", " ", 
      SuperscriptBox["q", "3"]}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "4"]}], "+", 
     RowBox[{"10", " ", 
      SuperscriptBox["q", "5"]}], "+", 
     RowBox[{"14", " ", 
      SuperscriptBox["q", "6"]}], "+", 
     RowBox[{"28", " ", 
      SuperscriptBox["q", "7"]}], "+", 
     RowBox[{"40", " ", 
      SuperscriptBox["q", "8"]}], "+", 
     RowBox[{"64", " ", 
      SuperscriptBox["q", "9"]}], "+", 
     RowBox[{"92", " ", 
      SuperscriptBox["q", "10"]}]}], ",", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["q", "2"]}], "5"]}], "-", 
     FractionBox[
      RowBox[{"4", " ", 
       SuperscriptBox["q", "3"]}], "5"], "-", 
     FractionBox[
      RowBox[{"8", " ", 
       SuperscriptBox["q", "4"]}], "5"], "-", 
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox["q", "5"]}], "5"], "-", 
     FractionBox[
      RowBox[{"8", " ", 
       SuperscriptBox["q", "7"]}], "5"], "-", 
     FractionBox[
      RowBox[{"4", " ", 
       SuperscriptBox["q", "8"]}], "5"], "-", 
     FractionBox[
      RowBox[{"8", " ", 
       SuperscriptBox["q", "10"]}], "5"]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      SuperscriptBox["q", "3"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "4"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "5"]}], "-", 
     RowBox[{"10", " ", 
      SuperscriptBox["q", "6"]}], "-", 
     RowBox[{"14", " ", 
      SuperscriptBox["q", "7"]}], "-", 
     RowBox[{"24", " ", 
      SuperscriptBox["q", "8"]}], "-", 
     RowBox[{"36", " ", 
      SuperscriptBox["q", "9"]}], "-", 
     RowBox[{"56", " ", 
      SuperscriptBox["q", "10"]}]}], ",", 
    RowBox[{
     RowBox[{"4", " ", 
      SuperscriptBox["q", "5"]}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "6"]}], "+", 
     RowBox[{"14", " ", 
      SuperscriptBox["q", "7"]}], "+", 
     RowBox[{"22", " ", 
      SuperscriptBox["q", "8"]}], "+", 
     RowBox[{"40", " ", 
      SuperscriptBox["q", "9"]}], "+", 
     RowBox[{"58", " ", 
      SuperscriptBox["q", "10"]}]}]}], "}"}]}], "\n", 
 RowBox[{
  RowBox[{"X35", "[", "q_", "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     FractionBox["q", "6"], "+", 
     FractionBox[
      RowBox[{"3", " ", 
       SuperscriptBox["q", "2"]}], "2"], "+", 
     FractionBox[
      RowBox[{"17", " ", 
       SuperscriptBox["q", "3"]}], "6"], "+", 
     FractionBox[
      RowBox[{"43", " ", 
       SuperscriptBox["q", "4"]}], "6"], "+", 
     FractionBox[
      RowBox[{"65", " ", 
       SuperscriptBox["q", "5"]}], "6"], "+", 
     FractionBox[
      RowBox[{"137", " ", 
       SuperscriptBox["q", "6"]}], "6"], "+", 
     FractionBox[
      RowBox[{"211", " ", 
       SuperscriptBox["q", "7"]}], "6"], "+", 
     FractionBox[
      RowBox[{"371", " ", 
       SuperscriptBox["q", "8"]}], "6"], "+", 
     FractionBox[
      RowBox[{"286", " ", 
       SuperscriptBox["q", "9"]}], "3"], "+", 
     FractionBox[
      RowBox[{"463", " ", 
       SuperscriptBox["q", "10"]}], "3"]}], ",", 
    RowBox[{
     FractionBox[
      RowBox[{"7", " ", "q"}], "6"], "+", 
     FractionBox[
      RowBox[{"10", " ", 
       SuperscriptBox["q", "2"]}], "3"], "+", 
     RowBox[{"7", " ", 
      SuperscriptBox["q", "3"]}], "+", 
     FractionBox[
      RowBox[{"27", " ", 
       SuperscriptBox["q", "4"]}], "2"], "+", 
     FractionBox[
      RowBox[{"149", " ", 
       SuperscriptBox["q", "5"]}], "6"], "+", 
     FractionBox[
      RowBox[{"131", " ", 
       SuperscriptBox["q", "6"]}], "3"], "+", 
     FractionBox[
      RowBox[{"215", " ", 
       SuperscriptBox["q", "7"]}], "3"], "+", 
     FractionBox[
      RowBox[{"713", " ", 
       SuperscriptBox["q", "8"]}], "6"], "+", 
     FractionBox[
      RowBox[{"375", " ", 
       SuperscriptBox["q", "9"]}], "2"], "+", 
     FractionBox[
      RowBox[{"583", " ", 
       SuperscriptBox["q", "10"]}], "2"]}], ",", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", "q"}], "2"], "+", 
     FractionBox[
      RowBox[{"9", " ", 
       SuperscriptBox["q", "2"]}], "2"], "+", 
     FractionBox[
      RowBox[{"25", " ", 
       SuperscriptBox["q", "3"]}], "3"], "+", 
     FractionBox[
      RowBox[{"53", " ", 
       SuperscriptBox["q", "4"]}], "3"], "+", 
     FractionBox[
      RowBox[{"59", " ", 
       SuperscriptBox["q", "5"]}], "2"], "+", 
     FractionBox[
      RowBox[{"105", " ", 
       SuperscriptBox["q", "6"]}], "2"], "+", 
     FractionBox[
      RowBox[{"511", " ", 
       SuperscriptBox["q", "7"]}], "6"], "+", 
     FractionBox[
      RowBox[{"279", " ", 
       SuperscriptBox["q", "8"]}], "2"], "+", 
     FractionBox[
      RowBox[{"1295", " ", 
       SuperscriptBox["q", "9"]}], "6"], "+", 
     RowBox[{"338", " ", 
      SuperscriptBox["q", "10"]}]}], ",", 
    RowBox[{
     FractionBox[
      RowBox[{"5", " ", "q"}], "3"], "+", 
     FractionBox[
      RowBox[{"23", " ", 
       SuperscriptBox["q", "2"]}], "6"], "+", 
     FractionBox[
      RowBox[{"22", " ", 
       SuperscriptBox["q", "3"]}], "3"], "+", 
     FractionBox[
      RowBox[{"41", " ", 
       SuperscriptBox["q", "4"]}], "3"], "+", 
     FractionBox[
      RowBox[{"45", " ", 
       SuperscriptBox["q", "5"]}], "2"], "+", 
     RowBox[{"40", " ", 
      SuperscriptBox["q", "6"]}], "+", 
     FractionBox[
      RowBox[{"379", " ", 
       SuperscriptBox["q", "7"]}], "6"], "+", 
     FractionBox[
      RowBox[{"605", " ", 
       SuperscriptBox["q", "8"]}], "6"], "+", 
     FractionBox[
      RowBox[{"935", " ", 
       SuperscriptBox["q", "9"]}], "6"], "+", 
     FractionBox[
      RowBox[{"721", " ", 
       SuperscriptBox["q", "10"]}], "3"]}], ",", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], "+", 
     FractionBox["q", "2"], "+", 
     FractionBox[
      RowBox[{"3", " ", 
       SuperscriptBox["q", "2"]}], "2"], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "3"]}], "+", 
     FractionBox[
      RowBox[{"7", " ", 
       SuperscriptBox["q", "4"]}], "2"], "+", 
     RowBox[{"5", " ", 
      SuperscriptBox["q", "5"]}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["q", "6"]}], "+", 
     RowBox[{"10", " ", 
      SuperscriptBox["q", "7"]}], "+", 
     FractionBox[
      RowBox[{"31", " ", 
       SuperscriptBox["q", "8"]}], "2"], "+", 
     FractionBox[
      RowBox[{"41", " ", 
       SuperscriptBox["q", "9"]}], "2"], "+", 
     FractionBox[
      RowBox[{"55", " ", 
       SuperscriptBox["q", "10"]}], "2"]}], ",", 
    RowBox[{
     FractionBox["5", "6"], "-", 
     FractionBox["q", "2"], "-", 
     FractionBox[
      RowBox[{"11", " ", 
       SuperscriptBox["q", "2"]}], "6"], "-", 
     FractionBox[
      RowBox[{"25", " ", 
       SuperscriptBox["q", "3"]}], "6"], "-", 
     FractionBox[
      RowBox[{"47", " ", 
       SuperscriptBox["q", "4"]}], "6"], "-", 
     FractionBox[
      RowBox[{"95", " ", 
       SuperscriptBox["q", "5"]}], "6"], "-", 
     FractionBox[
      RowBox[{"169", " ", 
       SuperscriptBox["q", "6"]}], "6"], "-", 
     FractionBox[
      RowBox[{"293", " ", 
       SuperscriptBox["q", "7"]}], "6"], "-", 
     FractionBox[
      RowBox[{"238", " ", 
       SuperscriptBox["q", "8"]}], "3"], "-", 
     FractionBox[
      RowBox[{"391", " ", 
       SuperscriptBox["q", "9"]}], "3"], "-", 
     FractionBox[
      RowBox[{"1205", " ", 
       SuperscriptBox["q", "10"]}], "6"]}], ",", 
    RowBox[{
     FractionBox["1", "3"], "-", 
     FractionBox[
      RowBox[{"4", " ", "q"}], "3"], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "2"]}], "-", 
     FractionBox[
      RowBox[{"23", " ", 
       SuperscriptBox["q", "3"]}], "3"], "-", 
     FractionBox[
      RowBox[{"49", " ", 
       SuperscriptBox["q", "4"]}], "3"], "-", 
     RowBox[{"29", " ", 
      SuperscriptBox["q", "5"]}], "-", 
     RowBox[{"51", " ", 
      SuperscriptBox["q", "6"]}], "-", 
     FractionBox[
      RowBox[{"254", " ", 
       SuperscriptBox["q", "7"]}], "3"], "-", 
     FractionBox[
      RowBox[{"422", " ", 
       SuperscriptBox["q", "8"]}], "3"], "-", 
     FractionBox[
      RowBox[{"662", " ", 
       SuperscriptBox["q", "9"]}], "3"], "-", 
     FractionBox[
      RowBox[{"1036", " ", 
       SuperscriptBox["q", "10"]}], "3"]}], ",", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"11", " ", "q"}], "6"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "2"]}], "-", 
     FractionBox[
      RowBox[{"26", " ", 
       SuperscriptBox["q", "3"]}], "3"], "-", 
     FractionBox[
      RowBox[{"33", " ", 
       SuperscriptBox["q", "4"]}], "2"], "-", 
     FractionBox[
      RowBox[{"59", " ", 
       SuperscriptBox["q", "5"]}], "2"], "-", 
     FractionBox[
      RowBox[{"307", " ", 
       SuperscriptBox["q", "6"]}], "6"], "-", 
     FractionBox[
      RowBox[{"171", " ", 
       SuperscriptBox["q", "7"]}], "2"], "-", 
     FractionBox[
      RowBox[{"827", " ", 
       SuperscriptBox["q", "8"]}], "6"], "-", 
     FractionBox[
      RowBox[{"1315", " ", 
       SuperscriptBox["q", "9"]}], "6"], "-", 
     RowBox[{"338", " ", 
      SuperscriptBox["q", "10"]}]}], ",", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"5", " ", "q"}], "6"]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["q", "2"]}], "-", 
     FractionBox[
      RowBox[{"17", " ", 
       SuperscriptBox["q", "3"]}], "3"], "-", 
     RowBox[{"11", " ", 
      SuperscriptBox["q", "4"]}], "-", 
     RowBox[{"18", " ", 
      SuperscriptBox["q", "5"]}], "-", 
     FractionBox[
      RowBox[{"101", " ", 
       SuperscriptBox["q", "6"]}], "3"], "-", 
     FractionBox[
      RowBox[{"311", " ", 
       SuperscriptBox["q", "7"]}], "6"], "-", 
     RowBox[{"87", " ", 
      SuperscriptBox["q", "8"]}], "-", 
     FractionBox[
      RowBox[{"397", " ", 
       SuperscriptBox["q", "9"]}], "3"], "-", 
     FractionBox[
      RowBox[{"622", " ", 
       SuperscriptBox["q", "10"]}], "3"]}], ",", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["q", "2"]}], "-", 
     FractionBox[
      RowBox[{"3", " ", 
       SuperscriptBox["q", "2"]}], "2"], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "3"]}], "-", 
     FractionBox[
      RowBox[{"7", " ", 
       SuperscriptBox["q", "4"]}], "2"], "-", 
     RowBox[{"5", " ", 
      SuperscriptBox["q", "5"]}], "-", 
     RowBox[{"8", " ", 
      SuperscriptBox["q", "6"]}], "-", 
     RowBox[{"10", " ", 
      SuperscriptBox["q", "7"]}], "-", 
     FractionBox[
      RowBox[{"31", " ", 
       SuperscriptBox["q", "8"]}], "2"], "-", 
     FractionBox[
      RowBox[{"41", " ", 
       SuperscriptBox["q", "9"]}], "2"], "-", 
     RowBox[{"29", " ", 
      SuperscriptBox["q", "10"]}]}], ",", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       SuperscriptBox["q", "2"], "3"]}], "+", 
     FractionBox[
      RowBox[{"5", " ", 
       SuperscriptBox["q", "3"]}], "6"], "+", 
     FractionBox[
      RowBox[{"4", " ", 
       SuperscriptBox["q", "4"]}], "3"], "+", 
     FractionBox[
      RowBox[{"17", " ", 
       SuperscriptBox["q", "5"]}], "3"], "+", 
     FractionBox[
      RowBox[{"19", " ", 
       SuperscriptBox["q", "6"]}], "2"], "+", 
     RowBox[{"22", " ", 
      SuperscriptBox["q", "7"]}], "+", 
     FractionBox[
      RowBox[{"217", " ", 
       SuperscriptBox["q", "8"]}], "6"], "+", 
     FractionBox[
      RowBox[{"395", " ", 
       SuperscriptBox["q", "9"]}], "6"], "+", 
     FractionBox[
      RowBox[{"629", " ", 
       SuperscriptBox["q", "10"]}], "6"]}], ",", 
    RowBox[{
     FractionBox[
      SuperscriptBox["q", "2"], "6"], "+", 
     FractionBox[
      RowBox[{"4", " ", 
       SuperscriptBox["q", "3"]}], "3"], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["q", "4"]}], "+", 
     FractionBox[
      RowBox[{"17", " ", 
       SuperscriptBox["q", "5"]}], "2"], "+", 
     FractionBox[
      RowBox[{"95", " ", 
       SuperscriptBox["q", "6"]}], "6"], "+", 
     FractionBox[
      RowBox[{"95", " ", 
       SuperscriptBox["q", "7"]}], "3"], "+", 
     FractionBox[
      RowBox[{"161", " ", 
       SuperscriptBox["q", "8"]}], "3"], "+", 
     FractionBox[
      RowBox[{"563", " ", 
       SuperscriptBox["q", "9"]}], "6"], "+", 
     FractionBox[
      RowBox[{"305", " ", 
       SuperscriptBox["q", "10"]}], "2"]}], ",", 
    RowBox[{
     FractionBox[
      RowBox[{"5", " ", 
       SuperscriptBox["q", "3"]}], "6"], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "4"]}], "+", 
     FractionBox[
      RowBox[{"20", " ", 
       SuperscriptBox["q", "5"]}], "3"], "+", 
     FractionBox[
      RowBox[{"23", " ", 
       SuperscriptBox["q", "6"]}], "2"], "+", 
     FractionBox[
      RowBox[{"49", " ", 
       SuperscriptBox["q", "7"]}], "2"], "+", 
     FractionBox[
      RowBox[{"253", " ", 
       SuperscriptBox["q", "8"]}], "6"], "+", 
     FractionBox[
      RowBox[{"149", " ", 
       SuperscriptBox["q", "9"]}], "2"], "+", 
     FractionBox[
      RowBox[{"725", " ", 
       SuperscriptBox["q", "10"]}], "6"]}], ",", 
    RowBox[{
     FractionBox[
      SuperscriptBox["q", "3"], "3"], "+", 
     SuperscriptBox["q", "4"], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["q", "5"]}], "+", 
     RowBox[{"5", " ", 
      SuperscriptBox["q", "6"]}], "+", 
     FractionBox[
      RowBox[{"35", " ", 
       SuperscriptBox["q", "7"]}], "3"], "+", 
     FractionBox[
      RowBox[{"58", " ", 
       SuperscriptBox["q", "8"]}], "3"], "+", 
     FractionBox[
      RowBox[{"106", " ", 
       SuperscriptBox["q", "9"]}], "3"], "+", 
     FractionBox[
      RowBox[{"172", " ", 
       SuperscriptBox["q", "10"]}], "3"]}], ",", 
    RowBox[{
     FractionBox[
      SuperscriptBox["q", "5"], "2"], "+", 
     FractionBox[
      SuperscriptBox["q", "6"], "2"], "+", 
     FractionBox[
      RowBox[{"3", " ", 
       SuperscriptBox["q", "7"]}], "2"], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "8"]}], "+", 
     FractionBox[
      RowBox[{"7", " ", 
       SuperscriptBox["q", "9"]}], "2"], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "10"]}]}], ",", 
    RowBox[{
     FractionBox[
      SuperscriptBox["q", "5"], "6"], "-", 
     SuperscriptBox["q", "6"], "-", 
     FractionBox[
      RowBox[{"5", " ", 
       SuperscriptBox["q", "7"]}], "3"], "-", 
     RowBox[{"5", " ", 
      SuperscriptBox["q", "8"]}], "-", 
     RowBox[{"10", " ", 
      SuperscriptBox["q", "9"]}], "-", 
     FractionBox[
      RowBox[{"59", " ", 
       SuperscriptBox["q", "10"]}], "3"]}], ",", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       SuperscriptBox["q", "6"], "2"]}], "-", 
     FractionBox[
      RowBox[{"3", " ", 
       SuperscriptBox["q", "7"]}], "2"], "-", 
     FractionBox[
      RowBox[{"13", " ", 
       SuperscriptBox["q", "8"]}], "3"], "-", 
     FractionBox[
      RowBox[{"29", " ", 
       SuperscriptBox["q", "9"]}], "3"], "-", 
     FractionBox[
      RowBox[{"37", " ", 
       SuperscriptBox["q", "10"]}], "2"]}]}], "}"}]}]}], "Input",
 CellChangeTimes->{{3.9502852969908695`*^9, 3.9502853236302567`*^9}, 
   3.950285520523283*^9},ExpressionUUID->"b5398eed-965d-7947-ae87-\
c80659e5e6c2"]
}, Closed]]
}, Open  ]]
},
WindowSize->{949, 521},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
Magnification:>0.7 Inherited,
FrontEndVersion->"12.2 for Mac OS X x86 (64-bit) (December 12, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"16375cd5-7d81-5448-9722-40fe68a51239"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[554, 20, 144, 3, 25, "Text",ExpressionUUID->"8550ba48-b3af-6348-96d2-e1430a2cac09"],
Cell[701, 25, 836, 14, 42, "Text",ExpressionUUID->"5e495383-b65c-dd49-8eaa-a101b21744e4"],
Cell[CellGroupData[{
Cell[1562, 43, 149, 3, 68, "Title",ExpressionUUID->"8444338e-e6f9-7d4d-91e5-2658e64cabbe"],
Cell[CellGroupData[{
Cell[1736, 50, 647, 16, 43, "Subsection",ExpressionUUID->"cb713b3f-24dd-ae40-bba1-ce104689ca52"],
Cell[2386, 68, 261537, 7949, 4439, "Input",ExpressionUUID->"6164153a-ac72-5b4e-b6a6-de6a43df0746"]
}, Closed]],
Cell[CellGroupData[{
Cell[263960, 8022, 740, 18, 33, "Subsection",ExpressionUUID->"1e73bf60-52cc-8e4b-83b8-c5b50439e536"],
Cell[264703, 8042, 131755, 4114, 3160, "Input",ExpressionUUID->"b5398eed-965d-7947-ae87-c80659e5e6c2"]
}, Closed]]
}, Open  ]]
}
]
*)



==> anc/q_series_generation_notebook.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    144868,       3978]
NotebookOptionsPosition[    138094,       3867]
NotebookOutlinePosition[    138522,       3884]
CellTagsIndexPosition[    138479,       3881]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "In this file we give outline the general strategy of the numerical method \
proposed in the paper arxiv.org/abs/2505.14441. We focus on one example from \
each resurgent orbit, the first of generating ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     SuperscriptBox["\[CapitalPhi]", 
      RowBox[{"(", "a", ")"}]], "5"], "(", "q", ")"}], TraditionalForm]],
  ExpressionUUID->"d2272a14-7035-174b-817b-48521c2b5842"],
 ", and the second generating ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     SuperscriptBox["X", 
      RowBox[{"(", "j", ")"}]], "5"], "(", "q", ")"}], TraditionalForm]],
  ExpressionUUID->"2d10a67d-06cc-ce49-9217-b9b15abc984f"],
 ". These are related to Ramanujan\[CloseCurlyQuote]s mock theta functions of \
order 10 and 5, respectively. The basic strategy is to generate the integrals \
of a given set using \[OpenCurlyDoubleQuote]IntegralData_\
\[CloseCurlyDoubleQuote] with some given precision and order, and then use \
\[OpenCurlyDoubleQuote]SolMat_\[CloseCurlyDoubleQuote] to generate a list of \
linear equations which can be solved. In this note, we use 200 digits and \
order 30, which is sufficient for obtaining the first few coefficients. In \
practice, if one wants to generate up to N coefficients, it is recommended to \
generate the integrals to order 2N, and with an appropriate level of \
precision. For the results obtained in the paper, we mostly used 1000 digits \
of precision and order = 70.\n\nImportantly, once some number of coefficients \
are determined, these can be fed back into the result of \
\[OpenCurlyDoubleQuote]SolMat_\[CloseCurlyDoubleQuote] and bootstrapped \
further. Once the first nonzero coefficient of each q-series has been found \
and fed back into the matrix, the precision drastically improves and many \
more coefficients can be found.\n\nHere we outline the procedure for these \
two examples; the generalization is straightforward. For higher p values, we \
generally find that more precision and a higher order is required."
}], "Text",
 CellChangeTimes->{{3.9504530860805607`*^9, 3.9504531766182804`*^9}, {
  3.9504532169101086`*^9, 3.950453224355772*^9}, {3.950453260159197*^9, 
  3.9504535229824944`*^9}, {3.9504555969735966`*^9, 3.9504557584653625`*^9}, {
  3.956651408443203*^9, 3.9566514227742386`*^9}, {3.958651928172738*^9, 
  3.958651930194573*^9}, {3.9586519813046923`*^9, 
  3.9586519900670443`*^9}},ExpressionUUID->"046b3165-20a9-6543-b52a-\
995d664a26b0"],

Cell[CellGroupData[{

Cell["Definitions (run this cell first)", "Title",
 CellChangeTimes->{{3.940670199643623*^9, 3.9406702044972553`*^9}, {
  3.94387954103026*^9, 3.9438795447651005`*^9}, {3.9504555841109734`*^9, 
  3.9504555899656696`*^9}},ExpressionUUID->"039f162c-d60e-e949-94ef-\
c98cd99bf4f7"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"JC", "[", 
   RowBox[{"t_", ",", "p_", ",", "a_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", "t"], 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "p"}], " ", 
        FractionBox[
         SuperscriptBox["u", "2"], "t"]}], "]"}], 
      FractionBox[
       RowBox[{"Cosh", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"p", "-", "a"}], ")"}], "u"}], "]"}], 
       RowBox[{"Cosh", "[", 
        RowBox[{"p", " ", "u"}], "]"}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "0", ",", "\[Infinity]"}], "}"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "\[Infinity]"}], ",", 
     RowBox[{"WorkingPrecision", "\[Rule]", "20"}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"JS", "[", 
    RowBox[{"t_", ",", "p_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["1", "t"], 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "p"}], " ", 
         FractionBox[
          SuperscriptBox["u", "2"], "t"]}], "]"}], 
       FractionBox[
        RowBox[{"Sinh", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"p", "-", "a"}], ")"}], "u"}], "]"}], 
        RowBox[{"Sinh", "[", 
         RowBox[{"p", " ", "u"}], "]"}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"u", ",", "0", ",", "\[Infinity]"}], "}"}], ",", 
      RowBox[{"MaxRecursion", "\[Rule]", "\[Infinity]"}], ",", 
      RowBox[{"WorkingPrecision", "\[Rule]", "20"}]}], "]"}]}]}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FalseTheta", "[", 
   RowBox[{"q_", ",", "p_", ",", "a_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Which", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Mod", "[", 
          RowBox[{"n", ",", 
           RowBox[{"2", "p"}]}], "]"}], "==", "a"}], ",", "1", ",", 
        RowBox[{
         RowBox[{"Mod", "[", 
          RowBox[{"n", ",", 
           RowBox[{"2", "p"}]}], "]"}], "==", 
         RowBox[{
          RowBox[{"2", "p"}], "-", "a"}]}], ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"1", "==", "1"}], ",", "0"}], "]"}], 
      SuperscriptBox["q", 
       FractionBox[
        SuperscriptBox["n", "2"], 
        RowBox[{"4", "p"}]]]}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "500"}], "}"}]}], "]"}], "//", 
   "PowerExpand"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"phift", "[", 
    RowBox[{"q_", ",", "p_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"FalseTheta", "[", 
       RowBox[{"q", ",", "p", ",", "a"}], "]"}], 
      SuperscriptBox["q", 
       RowBox[{
        SuperscriptBox["a", "2"], "/", 
        RowBox[{"(", 
         RowBox[{"4", "p"}], ")"}]}]]], "//", "PowerExpand"}], "//", 
    "Expand"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Omega]3", "[", "q_", "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    FractionBox[
     SuperscriptBox["q", "n"], 
     RowBox[{"FunctionExpand", "[", 
      RowBox[{"QPochhammer", "[", 
       RowBox[{"q", ",", 
        SuperscriptBox["q", "2"], ",", 
        RowBox[{"n", "+", "1"}]}], "]"}], "]"}]], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "0", ",", "100"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f3", "[", "q_", "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    FractionBox[
     SuperscriptBox["q", 
      SuperscriptBox["n", "2"]], 
     SuperscriptBox[
      RowBox[{"FunctionExpand", "[", 
       RowBox[{"QPochhammer", "[", 
        RowBox[{
         RowBox[{"-", "q"}], ",", "q", ",", "n"}], "]"}], "]"}], "2"]], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "0", ",", "100"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Phi]10", "[", "q_", "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    FractionBox[
     SuperscriptBox["q", 
      RowBox[{
       FractionBox["1", "2"], "n", 
       RowBox[{"(", 
        RowBox[{"n", "+", "1"}], ")"}]}]], 
     RowBox[{"FunctionExpand", "[", 
      RowBox[{"QPochhammer", "[", 
       RowBox[{"q", ",", 
        SuperscriptBox["q", "2"], ",", 
        RowBox[{"n", "+", "1"}]}], "]"}], "]"}]], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "0", ",", "100"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Psi]10", "[", "q_", "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    FractionBox[
     SuperscriptBox["q", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"(", 
        RowBox[{"n", "+", "2"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"n", "+", "1"}], ")"}]}]], 
     RowBox[{"FunctionExpand", "[", 
      RowBox[{"QPochhammer", "[", 
       RowBox[{"q", ",", 
        SuperscriptBox["q", "2"], ",", 
        RowBox[{"n", "+", "1"}]}], "]"}], "]"}]], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "0", ",", "100"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"X10", "[", "q_", "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "n"], 
      SuperscriptBox["q", 
       SuperscriptBox["n", "2"]]}], 
     RowBox[{"FunctionExpand", "[", 
      RowBox[{"QPochhammer", "[", 
       RowBox[{
        RowBox[{"-", "q"}], ",", "q", ",", 
        RowBox[{"2", "n"}]}], "]"}], "]"}]], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "0", ",", "100"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Chi]10", "[", "q_", "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "n"], 
      SuperscriptBox["q", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"n", "+", "1"}], ")"}], "2"]]}], 
     RowBox[{"FunctionExpand", "[", 
      RowBox[{"QPochhammer", "[", 
       RowBox[{
        RowBox[{"-", "q"}], ",", "q", ",", 
        RowBox[{
         RowBox[{"2", "n"}], "+", "1"}]}], "]"}], "]"}]], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "0", ",", "100"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gm7f0", "[", "q_", "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"n", "^", "2"}], ")"}]}], "/", 
     RowBox[{"Product", "[", 
      RowBox[{
       RowBox[{"1", "-", 
        RowBox[{"q", "^", 
         RowBox[{"(", 
          RowBox[{"j", "+", "n", "+", "1"}], ")"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "0", ",", 
         RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "0", ",", "100"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gm7f1", "[", "q_", "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"n", "+", "1"}], ")"}], "^", "2"}], ")"}]}], "/", 
     RowBox[{"Product", "[", 
      RowBox[{
       RowBox[{"1", "-", 
        RowBox[{"q", "^", 
         RowBox[{"(", 
          RowBox[{"j", "+", "n", "+", "1"}], ")"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "0", ",", "n"}], "}"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "0", ",", "100"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gm7f2", "[", "q_", "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"n", 
        RowBox[{"(", 
         RowBox[{"n", "+", "1"}], ")"}]}], ")"}]}], "/", 
     RowBox[{"Product", "[", 
      RowBox[{
       RowBox[{"1", "-", 
        RowBox[{"q", "^", 
         RowBox[{"(", 
          RowBox[{"j", "+", "n", "+", "1"}], ")"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "0", ",", "n"}], "}"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "0", ",", "100"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Chi]05", "[", "q_", "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    FractionBox[
     SuperscriptBox["q", "n"], 
     RowBox[{"FunctionExpand", "[", 
      RowBox[{"QPochhammer", "[", 
       RowBox[{
        SuperscriptBox["q", 
         RowBox[{"n", "+", "1"}]], ",", "q", ",", "n"}], "]"}], "]"}]], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "0", ",", "100"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Chi]15", "[", "q_", "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     FractionBox[
      SuperscriptBox["q", "n"], 
      RowBox[{"FunctionExpand", "[", 
       RowBox[{"QPochhammer", "[", 
        RowBox[{
         SuperscriptBox["q", 
          RowBox[{"n", "+", "1"}]], ",", "q", ",", 
         RowBox[{"n", "+", "1"}]}], "]"}], "]"}]], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "100"}], "}"}]}], "]"}]}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SolMatA", "[", 
    RowBox[{"p_", ",", "IntegralData_", ",", "ord_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "SolMatrixA", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"m", "=", 
       RowBox[{"Length", "[", "IntegralData", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"MM", "=", 
       RowBox[{"SetPrecision", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Sqrt", "[", 
             RowBox[{"4", "/", "p"}], "]"}], 
            RowBox[{"Sin", "[", 
             RowBox[{"2", "i", " ", "j", " ", 
              RowBox[{"Pi", "/", "p"}]}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "m"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", "m"}], "}"}]}], "]"}], ",", "1000"}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"uu", "=", 
       RowBox[{"Transpose", "[", 
        RowBox[{"Eigenvectors", "[", "MM", "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"dd", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Round", "[", 
           RowBox[{
            RowBox[{"Transpose", "[", "uu", "]"}], ".", "MM", ".", "uu"}], 
           "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "i"}], "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "m"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"pi", "=", 
       RowBox[{"N", "[", 
        RowBox[{"Pi", ",", "1000"}], "]"}]}], ";", 
      RowBox[{
       RowBox[{"Q", "[", "t_", "]"}], ":=", 
       SuperscriptBox["E", 
        RowBox[{"-", "t"}]]}], ";", 
      RowBox[{
       RowBox[{"Q1", "[", "t_", "]"}], ":=", 
       SuperscriptBox["E", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["Pi", "2"]}], "/", "t"}]]}], ";", 
      RowBox[{"fe0", "=", 
       RowBox[{"Function", "[", 
        RowBox[{"x", ",", 
         RowBox[{"x", "==", "0"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"vars", "=", 
       RowBox[{"Join", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"ToExpression", "[", 
           RowBox[{"\"\<a\>\"", "<>", 
            RowBox[{"ToString", "[", "i", "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "m"}], "}"}]}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"sq", "=", 
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{"Q", "[", 
          RowBox[{"pi", 
           RowBox[{"(", 
            RowBox[{"1", "-", "s"}], ")"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"s", ",", "0", ",", 
           RowBox[{
            RowBox[{"2", "ord"}], "+", "2"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"sq1", "=", 
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{"Q1", "[", 
          RowBox[{"pi", 
           RowBox[{"(", 
            RowBox[{"1", "-", "s"}], ")"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"s", ",", "0", ",", 
           RowBox[{
            RowBox[{"2", "ord"}], "+", "2"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"WVec", "[", "q_", "]"}], ":=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          SuperscriptBox["q", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["n", "2"]}], "/", "p"}]], 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"vars", "[", 
               RowBox[{"[", "n", "]"}], "]"}], "[", "k", "]"}], 
             SuperscriptBox["q", "k"]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "0", ",", "ord"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "1", ",", "m"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"AS", "=", 
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{"Sqrt", "[", 
          FractionBox["1", 
           RowBox[{"(", 
            RowBox[{"1", "-", "s"}], ")"}]], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"s", ",", "0", ",", 
           RowBox[{
            RowBox[{"2", "ord"}], "+", "2"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"AAA", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             FractionBox[
              RowBox[{"Sum", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"uu", "[", 
                  RowBox[{"[", 
                   RowBox[{"j", ",", "o"}], "]"}], "]"}], "*", 
                 RowBox[{
                  RowBox[{"IntegralData", "[", 
                   RowBox[{"[", "j", "]"}], "]"}], "[", 
                  RowBox[{"[", 
                   RowBox[{"d", "+", "1"}], "]"}], "]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"j", ",", "1", ",", "m"}], "}"}]}], "]"}], 
              RowBox[{"d", "!"}]], 
             SuperscriptBox["s", "d"]}], ",", 
            RowBox[{"{", 
             RowBox[{"d", ",", "0", ",", 
              RowBox[{
               RowBox[{"2", "ord"}], "+", "2"}]}], "}"}]}], "]"}], "-", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"uu", "[", 
              RowBox[{"[", 
               RowBox[{"j", ",", "o"}], "]"}], "]"}], "*", 
             RowBox[{
              RowBox[{"WVec", "[", "sq", "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "1", ",", "m"}], "}"}]}], "]"}], "-", 
          RowBox[{
           RowBox[{"dd", "[", 
            RowBox[{"[", "o", "]"}], "]"}], "*", "AS", 
           RowBox[{"(", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"uu", "[", 
                RowBox[{"[", 
                 RowBox[{"j", ",", "o"}], "]"}], "]"}], "*", 
               RowBox[{
                RowBox[{"WVec", "[", "sq1", "]"}], "[", 
                RowBox[{"[", "j", "]"}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "1", ",", "m"}], "}"}]}], "]"}], ")"}]}]}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"o", ",", "1", ",", "m"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"SSS", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"CoefficientList", "[", 
          RowBox[{
           RowBox[{"AAA", "[", 
            RowBox[{"[", "i", "]"}], "]"}], ",", "s"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "m"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"S", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"SSS", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"2", ";;", 
            RowBox[{"-", "1"}], ";;", "2"}], "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "m"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"SolMatrixA", "=", 
       RowBox[{"Flatten", "[", 
        RowBox[{"Expand", "[", "S", "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", "SolMatrixA"}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SolMatB", "[", 
    RowBox[{"p_", ",", "IntegralData_", ",", "ord_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "SolMatrixB", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"m", "=", 
       RowBox[{"Length", "[", "IntegralData", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"MM", "=", 
       RowBox[{"SetPrecision", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Sqrt", "[", 
           RowBox[{"4", "/", "p"}], "]"}], 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"Sin", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"i", "-", 
                 RowBox[{"1", "/", "2"}]}], ")"}], 
               RowBox[{"(", 
                RowBox[{"j", "-", 
                 RowBox[{"1", "/", "2"}]}], ")"}], " ", 
               RowBox[{"Pi", "/", "p"}]}], "+", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], 
                RowBox[{"j", "+", "i", "+", 
                 RowBox[{"Floor", "[", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"p", "+", "1"}], ")"}], "/", "2"}], "]"}]}]], 
               RowBox[{"Pi", "/", "4"}]}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", 
              RowBox[{"Floor", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"p", "-", "1"}], ")"}], "/", "2"}], "]"}]}], "}"}], 
            ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "1", ",", 
              RowBox[{"Floor", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"p", "-", "1"}], ")"}], "/", "2"}], "]"}]}], "}"}]}],
            "]"}]}], ",", "1000"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"u", "=", 
       RowBox[{"Transpose", "[", 
        RowBox[{"Eigenvectors", "[", "MM", "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"dd", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Round", "[", 
           RowBox[{
            RowBox[{"Transpose", "[", "u", "]"}], ".", "MM", ".", "u"}], 
           "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "i"}], "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "m"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"pi", "=", 
       RowBox[{"N", "[", 
        RowBox[{"Pi", ",", "1000"}], "]"}]}], ";", 
      RowBox[{
       RowBox[{"Q", "[", "t_", "]"}], ":=", 
       SuperscriptBox["E", 
        RowBox[{"-", "t"}]]}], ";", 
      RowBox[{
       RowBox[{"Q1", "[", "t_", "]"}], ":=", 
       SuperscriptBox["E", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["Pi", "2"]}], "/", "t"}]]}], ";", 
      RowBox[{"fe0", "=", 
       RowBox[{"Function", "[", 
        RowBox[{"x", ",", 
         RowBox[{"x", "==", "0"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"vars", "=", 
       RowBox[{"Join", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"ToExpression", "[", 
           RowBox[{"\"\<a\>\"", "<>", 
            RowBox[{"ToString", "[", "i", "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "m"}], "}"}]}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"sq", "=", 
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{"Q", "[", 
          RowBox[{"pi", 
           RowBox[{"(", 
            RowBox[{"1", "-", "s"}], ")"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"s", ",", "0", ",", 
           RowBox[{
            RowBox[{"2", "ord"}], "+", "2"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"sq1", "=", 
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{"Q1", "[", 
          RowBox[{"pi", 
           RowBox[{"(", 
            RowBox[{"1", "-", "s"}], ")"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"s", ",", "0", ",", 
           RowBox[{
            RowBox[{"2", "ord"}], "+", "2"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"WVec", "[", "q_", "]"}], ":=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          SuperscriptBox["q", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "n"}], "-", "1"}], ")"}], "2"]}], "/", 
            RowBox[{"(", 
             RowBox[{"8", "p"}], ")"}]}]], 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"vars", "[", 
               RowBox[{"[", "n", "]"}], "]"}], "[", "k", "]"}], 
             SuperscriptBox["q", "k"]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "0", ",", "ord"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "1", ",", "m"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"AS", "=", 
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{"Sqrt", "[", 
          FractionBox["1", 
           RowBox[{"(", 
            RowBox[{"1", "-", "s"}], ")"}]], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"s", ",", "0", ",", 
           RowBox[{
            RowBox[{"2", "ord"}], "+", "2"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"AAA", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             FractionBox[
              RowBox[{"Sum", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"u", "[", 
                  RowBox[{"[", 
                   RowBox[{"j", ",", "o"}], "]"}], "]"}], "*", 
                 RowBox[{
                  RowBox[{"IntegralData", "[", 
                   RowBox[{"[", "j", "]"}], "]"}], "[", 
                  RowBox[{"[", 
                   RowBox[{"d", "+", "1"}], "]"}], "]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"j", ",", "1", ",", "m"}], "}"}]}], "]"}], 
              RowBox[{"d", "!"}]], 
             SuperscriptBox["s", "d"]}], ",", 
            RowBox[{"{", 
             RowBox[{"d", ",", "0", ",", 
              RowBox[{
               RowBox[{"2", "ord"}], "+", "2"}]}], "}"}]}], "]"}], "-", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"u", "[", 
              RowBox[{"[", 
               RowBox[{"j", ",", "o"}], "]"}], "]"}], "*", 
             RowBox[{
              RowBox[{"WVec", "[", "sq", "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "1", ",", "m"}], "}"}]}], "]"}], "-", 
          RowBox[{
           RowBox[{"dd", "[", 
            RowBox[{"[", "o", "]"}], "]"}], "*", "AS", 
           RowBox[{"(", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"u", "[", 
                RowBox[{"[", 
                 RowBox[{"j", ",", "o"}], "]"}], "]"}], "*", 
               RowBox[{
                RowBox[{"WVec", "[", "sq1", "]"}], "[", 
                RowBox[{"[", "j", "]"}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "1", ",", "m"}], "}"}]}], "]"}], ")"}]}]}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"o", ",", "1", ",", "m"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"SSS", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"CoefficientList", "[", 
          RowBox[{
           RowBox[{"AAA", "[", 
            RowBox[{"[", "i", "]"}], "]"}], ",", "s"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "m"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"S", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"SSS", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"2", ";;", 
            RowBox[{"-", "1"}], ";;", "2"}], "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "m"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"SolMatrixB", "=", 
       RowBox[{"Flatten", "[", 
        RowBox[{"Expand", "[", "S", "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", "SolMatrixB"}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SolMatC", "[", 
    RowBox[{"p_", ",", "IntegralData_", ",", "ord_", ",", "WAnsatz_"}], "]"}],
    ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "SolMatrixC", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"m", "=", 
       RowBox[{"Length", "[", "IntegralData", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"MM", "=", 
       RowBox[{"SetPrecision", "[", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{"p", ",", "2"}], "]"}], "==", "1"}], ",", 
           RowBox[{
            RowBox[{"Sqrt", "[", 
             RowBox[{"4", "/", "p"}], "]"}], 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"Sin", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", "i"}], "-", "1"}], ")"}], " ", "j", " ", 
                RowBox[{"Pi", "/", "p"}]}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "1", ",", 
                RowBox[{"Ceiling", "[", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"p", "-", "1"}], ")"}], "/", "2"}], "]"}]}], "}"}],
               ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "1", ",", 
                RowBox[{"Floor", "[", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"p", "-", "1"}], ")"}], "/", "2"}], "]"}]}], 
               "}"}]}], "]"}]}], ",", 
           RowBox[{"MapThread", "[", 
            RowBox[{"Append", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"Sqrt", "[", 
                 RowBox[{"4", "/", "p"}], "]"}], 
                RowBox[{"Table", "[", 
                 RowBox[{
                  RowBox[{"Sin", "[", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "i"}], "-", "1"}], ")"}], " ", "j", " ", 
                    RowBox[{"Pi", "/", "p"}]}], "]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"i", ",", "1", ",", 
                    RowBox[{"Ceiling", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"p", "-", "1"}], ")"}], "/", "2"}], "]"}]}], 
                   "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"j", ",", "1", ",", 
                    RowBox[{"Floor", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"p", "-", "1"}], ")"}], "/", "2"}], "]"}]}], 
                   "}"}]}], "]"}]}], ",", 
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "n"], 
                  RowBox[{"1", "/", "2"}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"n", ",", "0", ",", 
                   RowBox[{
                    RowBox[{"Ceiling", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"p", "-", "1"}], ")"}], "/", "2"}], "]"}], "-", 
                    "1"}]}], "}"}]}], "]"}]}], "}"}]}], "]"}]}], "]"}], ",", 
         "1000"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"WVec", "[", "q_", "]"}], ":=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          SuperscriptBox["q", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["n", "2"]}], "/", "p"}]], 
          RowBox[{
           RowBox[{"WAnsatz", "[", 
            RowBox[{"-", "q"}], "]"}], "[", 
           RowBox[{"[", "n", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "1", ",", "m"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"pi", "=", 
       RowBox[{"N", "[", 
        RowBox[{"Pi", ",", "1000"}], "]"}]}], ";", 
      RowBox[{
       RowBox[{"Q", "[", "t_", "]"}], ":=", 
       SuperscriptBox["E", 
        RowBox[{"-", "t"}]]}], ";", 
      RowBox[{
       RowBox[{"Q1", "[", "t_", "]"}], ":=", 
       SuperscriptBox["E", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["Pi", "2"]}], "/", "t"}]]}], ";", 
      RowBox[{"fe0", "=", 
       RowBox[{"Function", "[", 
        RowBox[{"x", ",", 
         RowBox[{"x", "==", "0"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"vars", "=", 
       RowBox[{"Join", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"ToExpression", "[", 
           RowBox[{"\"\<a\>\"", "<>", 
            RowBox[{"ToString", "[", "i", "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "m"}], "}"}]}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"sq", "=", 
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{"Q", "[", 
          RowBox[{"pi", 
           RowBox[{"(", 
            RowBox[{"1", "-", "s"}], ")"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"s", ",", "0", ",", "ord"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"sq1", "=", 
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{"Q1", "[", 
          RowBox[{"pi", 
           RowBox[{"(", 
            RowBox[{"1", "-", "s"}], ")"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"s", ",", "0", ",", "ord"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"HVec", "[", "q_", "]"}], ":=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          SuperscriptBox["q", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "n"}], "-", "1"}], ")"}], "2"]}], "/", 
            RowBox[{"(", 
             RowBox[{"4", "p"}], ")"}]}]], 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"vars", "[", 
               RowBox[{"[", "n", "]"}], "]"}], "[", "k", "]"}], 
             SuperscriptBox["q", 
              RowBox[{"2", "k"}]]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "0", ",", "ord"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "1", ",", "m"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"AS", "=", 
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{"Sqrt", "[", 
          FractionBox["1", 
           RowBox[{"(", 
            RowBox[{"1", "-", "s"}], ")"}]], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"s", ",", "0", ",", "ord"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"AAA", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             FractionBox[
              RowBox[{
               RowBox[{"IntegralData", "[", 
                RowBox[{"[", "o", "]"}], "]"}], "[", 
               RowBox[{"[", 
                RowBox[{"d", "+", "1"}], "]"}], "]"}], 
              RowBox[{"d", "!"}]], 
             SuperscriptBox["s", "d"]}], ",", 
            RowBox[{"{", 
             RowBox[{"d", ",", "0", ",", "ord"}], "}"}]}], "]"}], "-", 
          RowBox[{
           RowBox[{"HVec", "[", "sq", "]"}], "[", 
           RowBox[{"[", "o", "]"}], "]"}], "-", 
          RowBox[{"AS", 
           RowBox[{"(", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"MM", "[", 
                RowBox[{"[", 
                 RowBox[{"o", ",", "j"}], "]"}], "]"}], "*", 
               RowBox[{
                RowBox[{"WVec", "[", "sq1", "]"}], "[", 
                RowBox[{"[", "j", "]"}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "1", ",", "m"}], "}"}]}], "]"}], ")"}]}]}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"o", ",", "1", ",", "m"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"SSS", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"CoefficientList", "[", 
          RowBox[{
           RowBox[{"AAA", "[", 
            RowBox[{"[", "i", "]"}], "]"}], ",", "s"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "m"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"S", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"SSS", "[", 
          RowBox[{"[", "k", "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "m"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"SolMatrixC", "=", 
       RowBox[{"Flatten", "[", 
        RowBox[{"Expand", "[", "S", "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", "SolMatrixC"}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SolMatD", "[", 
    RowBox[{"IntegralData_", ",", "ord_", ",", "HAnsatz_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "SolMatrixD", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"m", "=", 
       RowBox[{"Length", "[", "IntegralData", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"p", "=", 
       RowBox[{
        RowBox[{"2", "m"}], "+", "1"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"MM", "=", 
       RowBox[{"SetPrecision", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Sqrt", "[", 
             RowBox[{"4", "/", "p"}], "]"}], 
            RowBox[{"Sin", "[", 
             RowBox[{"i", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "j"}], "-", "1"}], ")"}], " ", 
              RowBox[{"Pi", "/", "p"}]}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "m"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", "m"}], "}"}]}], "]"}], ",", "1000"}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"HVec", "[", "q_", "]"}], ":=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          SuperscriptBox["q", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "n"}], "-", "1"}], ")"}], "2"]}], "/", 
            RowBox[{"(", 
             RowBox[{"4", "p"}], ")"}]}]], 
          RowBox[{
           RowBox[{"HAnsatz", "[", 
            RowBox[{"-", 
             SuperscriptBox["q", "2"]}], "]"}], "[", 
           RowBox[{"[", "n", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "1", ",", "m"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"pi", "=", 
       RowBox[{"N", "[", 
        RowBox[{"Pi", ",", "1000"}], "]"}]}], ";", 
      RowBox[{
       RowBox[{"Q", "[", "t_", "]"}], ":=", 
       SuperscriptBox["E", 
        RowBox[{"-", "t"}]]}], ";", 
      RowBox[{
       RowBox[{"Q1", "[", "t_", "]"}], ":=", 
       SuperscriptBox["E", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["Pi", "2"]}], "/", "t"}]]}], ";", 
      RowBox[{"fe0", "=", 
       RowBox[{"Function", "[", 
        RowBox[{"x", ",", 
         RowBox[{"x", "==", "0"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"vars", "=", 
       RowBox[{"Join", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"ToExpression", "[", 
           RowBox[{"\"\<a\>\"", "<>", 
            RowBox[{"ToString", "[", "i", "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "m"}], "}"}]}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"sq", "=", 
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{"Q", "[", 
          RowBox[{"pi", 
           RowBox[{"(", 
            RowBox[{"1", "-", "s"}], ")"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"s", ",", "0", ",", "ord"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"sq1", "=", 
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{"Q1", "[", 
          RowBox[{"pi", 
           RowBox[{"(", 
            RowBox[{"1", "-", "s"}], ")"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"s", ",", "0", ",", "ord"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"WVec", "[", "q_", "]"}], ":=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          SuperscriptBox["q", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["n", "2"]}], "/", "p"}]], 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"vars", "[", 
               RowBox[{"[", "n", "]"}], "]"}], "[", "k", "]"}], 
             SuperscriptBox["q", "k"]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "0", ",", "ord"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "1", ",", "m"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"AS", "=", 
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{"Sqrt", "[", 
          FractionBox["1", 
           RowBox[{"(", 
            RowBox[{"1", "-", "s"}], ")"}]], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"s", ",", "0", ",", "ord"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"AAA", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             FractionBox[
              RowBox[{
               RowBox[{"IntegralData", "[", 
                RowBox[{"[", "o", "]"}], "]"}], "[", 
               RowBox[{"[", 
                RowBox[{"d", "+", "1"}], "]"}], "]"}], 
              RowBox[{"d", "!"}]], 
             SuperscriptBox["s", "d"]}], ",", 
            RowBox[{"{", 
             RowBox[{"d", ",", "0", ",", 
              RowBox[{
               RowBox[{"2", "ord"}], "+", "2"}]}], "}"}]}], "]"}], "-", 
          RowBox[{
           RowBox[{"WVec", "[", "sq", "]"}], "[", 
           RowBox[{"[", "o", "]"}], "]"}], "-", 
          RowBox[{"AS", 
           RowBox[{"(", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"MM", "[", 
                RowBox[{"[", 
                 RowBox[{"o", ",", "j"}], "]"}], "]"}], "*", 
               RowBox[{
                RowBox[{"HVec", "[", "sq1", "]"}], "[", 
                RowBox[{"[", "j", "]"}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "1", ",", "m"}], "}"}]}], "]"}], ")"}]}]}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"o", ",", "1", ",", "m"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"SSS", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"CoefficientList", "[", 
          RowBox[{
           RowBox[{"AAA", "[", 
            RowBox[{"[", "i", "]"}], "]"}], ",", "s"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "m"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"S", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"SSS", "[", 
          RowBox[{"[", "k", "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "m"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"SolMatrixD", "=", 
       RowBox[{"Flatten", "[", 
        RowBox[{"Expand", "[", "S", "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", "SolMatrixD"}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Delta", "[", "p_", "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"6", "j"}], "-", "p"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"p", "-", "1"}], ")"}], "/", "2"}]}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SolMatL", "[", 
    RowBox[{"IntegralData_", ",", "ord_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "SolMatrixL", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"m", "=", 
       RowBox[{"Length", "[", "IntegralData", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"p", "=", 
       RowBox[{
        RowBox[{"2", "m"}], "+", "1"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"MM", "=", 
       RowBox[{"SetPrecision", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Sqrt", "[", 
             RowBox[{"4", "/", "p"}], "]"}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"i", "+", "j", "+", 
              RowBox[{"Floor", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"p", "+", "3"}], ")"}], "/", "6"}], "]"}]}]], 
            RowBox[{"Sin", "[", 
             RowBox[{"6", "i", " ", "j", " ", 
              RowBox[{"Pi", "/", "p"}]}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "m"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", "m"}], "}"}]}], "]"}], ",", "1000"}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"u", "=", 
       RowBox[{"Transpose", "[", 
        RowBox[{"Eigenvectors", "[", "MM", "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"dd", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Round", "[", 
           RowBox[{
            RowBox[{"Transpose", "[", "u", "]"}], ".", "MM", ".", "u"}], 
           "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "i"}], "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "m"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"pi", "=", 
       RowBox[{"N", "[", 
        RowBox[{"Pi", ",", "1000"}], "]"}]}], ";", 
      RowBox[{
       RowBox[{"Q", "[", "t_", "]"}], ":=", 
       SuperscriptBox["E", 
        RowBox[{"-", "t"}]]}], ";", 
      RowBox[{
       RowBox[{"Q1", "[", "t_", "]"}], ":=", 
       SuperscriptBox["E", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["Pi", "2"]}], "/", "t"}]]}], ";", 
      RowBox[{"fe0", "=", 
       RowBox[{"Function", "[", 
        RowBox[{"x", ",", 
         RowBox[{"x", "==", "0"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"vars", "=", 
       RowBox[{"Join", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"ToExpression", "[", 
           RowBox[{"\"\<a\>\"", "<>", 
            RowBox[{"ToString", "[", "i", "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "m"}], "}"}]}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"sq", "=", 
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{"Q", "[", 
          RowBox[{"pi", 
           RowBox[{"(", 
            RowBox[{"1", "-", "s"}], ")"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"s", ",", "0", ",", 
           RowBox[{
            RowBox[{"2", "ord"}], "+", "2"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"sq1", "=", 
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{"Q1", "[", 
          RowBox[{"pi", 
           RowBox[{"(", 
            RowBox[{"1", "-", "s"}], ")"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"s", ",", "0", ",", 
           RowBox[{
            RowBox[{"2", "ord"}], "+", "2"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"WVec", "[", "q_", "]"}], ":=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          SuperscriptBox["q", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox[
              RowBox[{"Abs", "[", 
               RowBox[{
                RowBox[{"Delta", "[", "p", "]"}], "[", 
                RowBox[{"[", "n", "]"}], "]"}], "]"}], "2"]}], "/", 
            RowBox[{"(", 
             RowBox[{"12", "p"}], ")"}]}]], 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"vars", "[", 
               RowBox[{"[", "n", "]"}], "]"}], "[", "k", "]"}], 
             SuperscriptBox["q", 
              RowBox[{"2", "k"}]]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "0", ",", "ord"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "1", ",", "m"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"AS", "=", 
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{"Sqrt", "[", 
          FractionBox["1", 
           RowBox[{"(", 
            RowBox[{"1", "-", "s"}], ")"}]], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"s", ",", "0", ",", 
           RowBox[{
            RowBox[{"2", "ord"}], "+", "2"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"AAA", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             FractionBox[
              RowBox[{"Sum", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"u", "[", 
                  RowBox[{"[", 
                   RowBox[{"j", ",", "o"}], "]"}], "]"}], "*", 
                 RowBox[{
                  RowBox[{"IntegralData", "[", 
                   RowBox[{"[", "j", "]"}], "]"}], "[", 
                  RowBox[{"[", 
                   RowBox[{"d", "+", "1"}], "]"}], "]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"j", ",", "1", ",", "m"}], "}"}]}], "]"}], 
              RowBox[{"d", "!"}]], 
             SuperscriptBox["s", "d"]}], ",", 
            RowBox[{"{", 
             RowBox[{"d", ",", "0", ",", 
              RowBox[{
               RowBox[{"2", "ord"}], "+", "2"}]}], "}"}]}], "]"}], "-", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"u", "[", 
              RowBox[{"[", 
               RowBox[{"j", ",", "o"}], "]"}], "]"}], "*", 
             RowBox[{
              RowBox[{"WVec", "[", "sq", "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "1", ",", "m"}], "}"}]}], "]"}], "-", 
          RowBox[{
           RowBox[{"dd", "[", 
            RowBox[{"[", "o", "]"}], "]"}], "*", "AS", 
           RowBox[{"(", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"u", "[", 
                RowBox[{"[", 
                 RowBox[{"j", ",", "o"}], "]"}], "]"}], "*", 
               RowBox[{
                RowBox[{"WVec", "[", "sq1", "]"}], "[", 
                RowBox[{"[", "j", "]"}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "1", ",", "m"}], "}"}]}], "]"}], ")"}]}]}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"o", ",", "1", ",", "m"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"SSS", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"CoefficientList", "[", 
          RowBox[{
           RowBox[{"AAA", "[", 
            RowBox[{"[", "i", "]"}], "]"}], ",", "s"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "m"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"S", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"SSS", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"2", ";;", 
            RowBox[{"-", "1"}], ";;", "2"}], "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "m"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"SolMatrixL", "=", 
       RowBox[{"Flatten", "[", 
        RowBox[{"Expand", "[", "S", "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", "SolMatrixL"}]}], "]"}]}], "\[IndentingNewLine]",
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pi", "=", 
   RowBox[{"N", "[", 
    RowBox[{"Pi", ",", "1000"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"JSInt", "[", 
   RowBox[{"p_", ",", "a_", ",", "t_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["2", "Pi"], 
   SuperscriptBox["E", 
    RowBox[{
     RowBox[{"-", "p"}], " ", 
     SuperscriptBox["x", "2"], 
     RowBox[{"t", "/", 
      SuperscriptBox["Pi", "2"]}]}]], 
   FractionBox[
    RowBox[{"Sin", "[", 
     RowBox[{"a", " ", 
      RowBox[{"Pi", "/", "p"}]}], "]"}], 
    RowBox[{
     RowBox[{"Cosh", "[", 
      RowBox[{"2", "x"}], "]"}], "-", 
     RowBox[{"Cos", "[", 
      RowBox[{"a", " ", 
       RowBox[{"Pi", "/", "p"}]}], "]"}]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"JSd", "[", 
    RowBox[{"p_", ",", "a_", ",", "d_", ",", "s_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"JSInt", "[", 
        RowBox[{"p", ",", "a", ",", "t"}], "]"}], "/.", 
       RowBox[{"t", "->", 
        RowBox[{"pi", 
         RowBox[{"(", 
          RowBox[{"1", "-", "ss"}], ")"}]}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"ss", ",", "d"}], "}"}]}], "]"}], "/.", 
    RowBox[{"ss", "->", "s"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"JSmom1", "[", 
   RowBox[{"p_", ",", "a_", ",", "d_", ",", "prec_", ",", "ss_"}], "]"}], ":=", 
  RowBox[{"SetPrecision", "[", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"JSd", "[", 
       RowBox[{"p", ",", "a", ",", 
        RowBox[{"Round", "[", "d", "]"}], ",", 
        RowBox[{"Round", "[", "ss", "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "0", ",", "Infinity"}], "}"}], ",", 
      RowBox[{"WorkingPrecision", "\[Rule]", "prec"}], ",", 
      RowBox[{"MinRecursion", "->", "8"}], ",", 
      RowBox[{"MaxRecursion", "->", "10"}]}], "]"}], ",", "prec"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"JSmom", "[", 
   RowBox[{"p_", ",", "a_", ",", "d_", ",", "prec_"}], "]"}], ":=", 
  RowBox[{"JSmom1", "[", 
   RowBox[{"p", ",", "a", ",", "d", ",", "prec", ",", "0"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"JCInt", "[", 
   RowBox[{"p_", ",", "a_", ",", "t_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["4", "Pi"], 
   SuperscriptBox["E", 
    RowBox[{
     RowBox[{"-", "p"}], " ", 
     SuperscriptBox["x", "2"], 
     RowBox[{"t", "/", 
      SuperscriptBox["Pi", "2"]}]}]], 
   FractionBox[
    RowBox[{
     RowBox[{"Sin", "[", 
      RowBox[{"a", " ", 
       RowBox[{"Pi", "/", 
        RowBox[{"(", 
         RowBox[{"2", "p"}], ")"}]}]}], "]"}], 
     RowBox[{"Cosh", "[", "x", "]"}]}], 
    RowBox[{
     RowBox[{"Cosh", "[", 
      RowBox[{"2", "x"}], "]"}], "-", 
     RowBox[{"Cos", "[", 
      RowBox[{"a", " ", 
       RowBox[{"Pi", "/", "p"}]}], "]"}]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"JCd", "[", 
    RowBox[{"p_", ",", "a_", ",", "d_", ",", "s_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"JCInt", "[", 
        RowBox[{"p", ",", "a", ",", "t"}], "]"}], "/.", 
       RowBox[{"t", "->", 
        RowBox[{"pi", 
         RowBox[{"(", 
          RowBox[{"1", "-", "ss"}], ")"}]}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"ss", ",", "d"}], "}"}]}], "]"}], "/.", 
    RowBox[{"ss", "->", "s"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"JCmom1", "[", 
   RowBox[{"p_", ",", "a_", ",", "d_", ",", "prec_", ",", "ss_"}], "]"}], ":=", 
  RowBox[{"SetPrecision", "[", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"JCd", "[", 
       RowBox[{"p", ",", "a", ",", 
        RowBox[{"Round", "[", "d", "]"}], ",", 
        RowBox[{"Round", "[", "ss", "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "0", ",", "Infinity"}], "}"}], ",", 
      RowBox[{"WorkingPrecision", "\[Rule]", "prec"}], ",", 
      RowBox[{"MinRecursion", "->", "8"}], ",", 
      RowBox[{"MaxRecursion", "->", "10"}]}], "]"}], ",", "prec"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"JCmom", "[", 
   RowBox[{"p_", ",", "a_", ",", "d_", ",", "prec_"}], "]"}], ":=", 
  RowBox[{"JCmom1", "[", 
   RowBox[{"p", ",", "a", ",", "d", ",", "prec", ",", "0"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"IntegralDataA", "[", 
   RowBox[{"p_", ",", "prec_", ",", "ord_"}], "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"JSmom", "[", 
       RowBox[{"p", ",", 
        RowBox[{"2", "b"}], ",", "k", ",", "prec"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "0", ",", 
        RowBox[{
         RowBox[{"2", "ord"}], "+", "2"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", 
      RowBox[{"Floor", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"p", "-", "1"}], ")"}], "/", "2"}], "]"}]}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"IntegralDataB", "[", 
   RowBox[{"p_", ",", "prec_", ",", "ord_"}], "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"JCmom", "[", 
        RowBox[{
         RowBox[{"2", "p"}], ",", 
         RowBox[{
          RowBox[{"2", "b"}], "-", "1"}], ",", "k", ",", "prec"}], "]"}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"b", "+", 
          RowBox[{"Floor", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"p", "-", "1"}], ")"}], "/", "2"}], "]"}]}]], 
        RowBox[{"JCmom", "[", 
         RowBox[{
          RowBox[{"2", "p"}], ",", 
          RowBox[{
           RowBox[{"2", "p"}], "-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "b"}], "-", "1"}], ")"}]}], ",", "k", ",", "prec"}],
          "]"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "0", ",", 
        RowBox[{
         RowBox[{"2", "ord"}], "+", "2"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", 
      RowBox[{"Floor", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"p", "-", "1"}], ")"}], "/", "2"}], "]"}]}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"IntegralDataC", "[", 
   RowBox[{"p_", ",", "prec_", ",", "ord_"}], "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"JSmom", "[", 
       RowBox[{"p", ",", 
        RowBox[{
         RowBox[{"2", "b"}], "-", "1"}], ",", "k", ",", "prec"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "0", ",", "ord"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", 
      RowBox[{"Ceiling", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"p", "-", "1"}], ")"}], "/", "2"}], "]"}]}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"IntegralDataD", "[", 
   RowBox[{"p_", ",", "prec_", ",", "ord_"}], "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"JCmom", "[", 
       RowBox[{"p", ",", 
        RowBox[{"2", "b"}], ",", "k", ",", "prec"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "0", ",", "ord"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", 
      RowBox[{"Ceiling", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"p", "-", "1"}], ")"}], "/", "2"}], "]"}]}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"IntegralDataE", "[", 
   RowBox[{"p_", ",", "prec_", ",", "ord_"}], "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"JCmom", "[", 
       RowBox[{"p", ",", 
        RowBox[{
         RowBox[{"2", "b"}], "-", "1"}], ",", "k", ",", "prec"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "0", ",", 
        RowBox[{
         RowBox[{"2", "ord"}], "+", "2"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", 
      RowBox[{"p", "/", "2"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"IntegralDataL", "[", 
   RowBox[{"p_", ",", "prec_", ",", "ord_"}], "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"JSmom", "[", 
           RowBox[{
            RowBox[{"12", "p"}], ",", 
            RowBox[{
             RowBox[{"12", "b"}], "-", 
             RowBox[{"2", "p"}]}], ",", "k", ",", "prec"}], "]"}], "+", 
          RowBox[{"JSmom", "[", 
           RowBox[{
            RowBox[{"12", "p"}], ",", 
            RowBox[{
             RowBox[{"14", "p"}], "-", 
             RowBox[{"12", "b"}]}], ",", "k", ",", "prec"}], "]"}]}], ")"}], 
        "+", 
        RowBox[{"JSmom", "[", 
         RowBox[{
          RowBox[{"12", "p"}], ",", 
          RowBox[{
           RowBox[{"12", "b"}], "+", 
           RowBox[{"2", "p"}]}], ",", "k", ",", "prec"}], "]"}], "+", 
        RowBox[{"JSmom", "[", 
         RowBox[{
          RowBox[{"12", "p"}], ",", 
          RowBox[{"Abs", "[", 
           RowBox[{
            RowBox[{"10", "p"}], "-", 
            RowBox[{"12", "b"}]}], "]"}], ",", "k", ",", "prec"}], "]"}]}], 
       ")"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "0", ",", 
        RowBox[{
         RowBox[{"2", "ord"}], "+", "2"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"p", "-", "1"}], ")"}], "/", "2"}]}], "}"}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.9291818845554695`*^9, 3.929181887524849*^9}, {
   3.9291820647711906`*^9, 3.929182081130554*^9}, {3.929182128119755*^9, 
   3.9291821285093784`*^9}, {3.929182443409416*^9, 3.9291824491052303`*^9}, {
   3.931421788747158*^9, 3.9314217904838524`*^9}, {3.93210057018938*^9, 
   3.93210057723938*^9}, 3.932100717260023*^9, {3.932100814033521*^9, 
   3.932100824181301*^9}, {3.932101516954939*^9, 3.932101517268614*^9}, 
   3.932639928594131*^9, 3.937305957585764*^9, {3.940670291331806*^9, 
   3.940670291581684*^9}, {3.9406703254327087`*^9, 3.940670325621225*^9}, {
   3.940670380376749*^9, 3.940670383257803*^9}, 3.940670854087538*^9, {
   3.940797445600237*^9, 3.940797447447283*^9}, {3.940800353933756*^9, 
   3.940800354135212*^9}, {3.940800506625447*^9, 3.940800508972468*^9}, {
   3.940800920039583*^9, 3.9408009263060665`*^9}, {3.940801084452921*^9, 
   3.940801088600401*^9}, {3.940807965279262*^9, 3.940807971514738*^9}, 
   3.9408663139376373`*^9, {3.940893621712059*^9, 3.940893625399381*^9}, {
   3.940930644627507*^9, 3.940930650715834*^9}, {3.941205690271599*^9, 
   3.9412057215304604`*^9}, {3.941217986927458*^9, 3.9412180378428764`*^9}, {
   3.941218413133873*^9, 3.941218415807127*^9}, {3.941283835442486*^9, 
   3.941283838742031*^9}, {3.94128600028821*^9, 3.941286007949867*^9}, {
   3.94129274244248*^9, 3.9412927569082584`*^9}, {3.9413692046650715`*^9, 
   3.941369217488636*^9}, {3.942322496710848*^9, 3.942322496800064*^9}, {
   3.9424282007564697`*^9, 3.942428204770693*^9}, {3.942428257436676*^9, 
   3.942428260673815*^9}, {3.9435251275841827`*^9, 3.9435251965930653`*^9}, {
   3.943525262830771*^9, 3.943525262956225*^9}, {3.943622696179561*^9, 
   3.9436226979136105`*^9}, {3.9438143654680214`*^9, 
   3.9438143725266647`*^9}, {3.9438144548284473`*^9, 3.94381466254418*^9}, {
   3.9438146961726265`*^9, 3.9438147110107784`*^9}, {3.943880365828062*^9, 
   3.943880385580263*^9}, {3.9438808800731735`*^9, 3.943880880326416*^9}, {
   3.9438839705437927`*^9, 3.9438839826394043`*^9}, {3.943889191144413*^9, 
   3.9438892048509007`*^9}, 3.943889282216402*^9, {3.9438919070458393`*^9, 
   3.943891912809511*^9}, {3.9438919708796997`*^9, 3.9438919850421658`*^9}, {
   3.9438934133047676`*^9, 3.9438934152664337`*^9}, {3.9438960922361603`*^9, 
   3.943896138227833*^9}, {3.943909574407587*^9, 3.943909594435852*^9}, {
   3.943909757639435*^9, 3.943909760480335*^9}, {3.943954591587185*^9, 
   3.9439546005541096`*^9}, {3.944133222655693*^9, 3.944133246873581*^9}, {
   3.9443256810885086`*^9, 3.944325697508892*^9}, 3.9448543060250263`*^9, {
   3.944854364515896*^9, 3.9448543883829594`*^9}, {3.944854487173893*^9, 
   3.944854497194128*^9}, 3.944855172355528*^9, {3.9448634703932667`*^9, 
   3.9448634704676495`*^9}, {3.9449055189627724`*^9, 
   3.9449055192958794`*^9}, {3.944906214276209*^9, 3.9449062496028824`*^9}, 
   3.944928852506996*^9, 3.9449298453750553`*^9, {3.944930534061741*^9, 
   3.944930535532593*^9}, {3.944932429658634*^9, 3.9449324299885864`*^9}, {
   3.9449380585991745`*^9, 3.9449380596203957`*^9}, {3.9449410868367977`*^9, 
   3.9449410911630535`*^9}, {3.9452003478106976`*^9, 3.9452003523668213`*^9}, 
   3.945360065061945*^9, {3.945543419365103*^9, 3.9455434210482025`*^9}, {
   3.945543649781952*^9, 3.9455436498889008`*^9}, {3.9464756103573303`*^9, 
   3.9464756604466267`*^9}, {3.9464757038587055`*^9, 3.946475755705858*^9}, {
   3.9464869175164967`*^9, 3.9464869677029724`*^9}, {3.946492671681391*^9, 
   3.9464926736776085`*^9}, {3.9465011991829224`*^9, 3.9465012205792313`*^9}, 
   3.946549347377344*^9, 3.946549741830864*^9, {3.9470677437131767`*^9, 
   3.947067744449562*^9}, {3.9481996112520905`*^9, 3.948199612909462*^9}, {
   3.9483716956691113`*^9, 3.9483717293172455`*^9}, {3.9483721308138256`*^9, 
   3.9483721321407967`*^9}, {3.9502704431883144`*^9, 3.950270443664564*^9}, {
   3.9502705865477543`*^9, 3.9502706109636364`*^9}, {3.9502706814947243`*^9, 
   3.9502707400398865`*^9}, {3.950270827324564*^9, 3.9502708447456303`*^9}, {
   3.9502709903079166`*^9, 3.9502710080336723`*^9}, {3.9504530098990536`*^9, 
   3.9504530189669895`*^9}, {3.950453060314142*^9, 3.9504530679992256`*^9}, {
   3.950491742100569*^9, 3.950491770332823*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"ba3a847e-9c70-414c-b1f8-0177033a7d0c"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "First Resurgent Cyclic Orbit: generating ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     SuperscriptBox["\[CapitalPhi]", 
      RowBox[{"(", "a", ")"}]], "5"], "(", "q", ")"}], TraditionalForm]],
  ExpressionUUID->"9caf27d9-2366-8f48-9829-38e97a6fd553"]
}], "Title",
 CellChangeTimes->{{3.948310354619835*^9, 3.948310360591936*^9}, {
  3.9483712141824245`*^9, 3.9483712581563034`*^9}, {3.950453180986271*^9, 
  3.9504532476374454`*^9}, {3.9566514375244884`*^9, 
  3.9566514387968197`*^9}},ExpressionUUID->"87fa20a6-3e1d-9248-9502-\
c8e549860d1e"],

Cell["\<\
To start, we generate the relevant integral data (sets A, B, C, and D) for p \
= 5 at some desired order (30) and working precision (200 digits).\
\>", "Text",
 CellChangeTimes->{{3.9483103640898743`*^9, 
  3.9483104134049644`*^9}},ExpressionUUID->"806f6c03-fa7d-df49-bcc0-\
399ff4121257"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Timing", "[", 
   RowBox[{"Parallelize", "[", 
    RowBox[{
     RowBox[{"J5A", "=", 
      RowBox[{"IntegralDataA", "[", 
       RowBox[{"5", ",", "200", ",", "30"}], "]"}]}], ";"}], "]"}], "]"}], "//",
   "Quiet"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Timing", "[", 
   RowBox[{"Parallelize", "[", 
    RowBox[{
     RowBox[{"J5B", "=", 
      RowBox[{"IntegralDataB", "[", 
       RowBox[{"5", ",", "200", ",", "30"}], "]"}]}], ";"}], "]"}], "]"}], "//",
   "Quiet"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Timing", "[", 
   RowBox[{"Parallelize", "[", 
    RowBox[{
     RowBox[{"J5C", "=", 
      RowBox[{"IntegralDataC", "[", 
       RowBox[{"5", ",", "200", ",", "30"}], "]"}]}], ";"}], "]"}], "]"}], "//",
   "Quiet"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Timing", "[", 
   RowBox[{"Parallelize", "[", 
    RowBox[{
     RowBox[{"J5D", "=", 
      RowBox[{"IntegralDataD", "[", 
       RowBox[{"5", ",", "200", ",", "30"}], "]"}]}], ";"}], "]"}], "]"}], "//",
   "Quiet"}]}], "Input",
 CellChangeTimes->{{3.948310444822258*^9, 3.948310446384548*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"6600fbd4-5534-ae40-916f-4914c2d053c7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"61.765625`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.9483106061860104`*^9, 3.948370008684374*^9, 
  3.9483703379362984`*^9, 3.9513263084675713`*^9, 3.9513267382448025`*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"66a7143b-c5dc-dd4c-afa2-da32240e13f6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"222.390625`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.9483106061860104`*^9, 3.948370008684374*^9, 
  3.9483703379362984`*^9, 3.9513263084675713`*^9, 3.9513270508607273`*^9},
 CellLabel->"Out[42]=",ExpressionUUID->"a676c197-a579-e942-a107-74a28c156b7b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"33.734375`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.9483106061860104`*^9, 3.948370008684374*^9, 
  3.9483703379362984`*^9, 3.9513263084675713`*^9, 3.9513270860657253`*^9},
 CellLabel->"Out[43]=",ExpressionUUID->"811279e6-0c09-5d43-9fe7-79c76086e2f9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"40.328125`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.9483106061860104`*^9, 3.948370008684374*^9, 
  3.9483703379362984`*^9, 3.9513263084675713`*^9, 3.9513271274440327`*^9},
 CellLabel->"Out[44]=",ExpressionUUID->"ebeeb954-0ece-e14c-a57c-e16e6f408e79"]
}, Open  ]],

Cell["\<\
We will then carry out the numerical procedure for set A, \
\[OpenCurlyDoubleQuote]SolMatA\[CloseCurlyDoubleQuote] using the integral \
data J5A, which will generate the \[OpenCurlyDoubleQuote]solution matrix\
\[CloseCurlyDoubleQuote], a list of expressions that are linear in the \
coefficients of the q-series, a1[k] and a2[k] for k \[Element] {0,1,...,30}, \
and will be set to 0 and solved.\
\>", "Text",
 CellChangeTimes->{{3.9483104565705166`*^9, 3.9483105992957115`*^9}, {
  3.948311094478075*^9, 3.948311104420805*^9}, {3.948311159778612*^9, 
  3.9483111754490376`*^9}},ExpressionUUID->"0c2974ea-a343-ba48-b8bb-\
48eec394a782"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Timing", "[", 
   RowBox[{"Parallelize", "[", 
    RowBox[{
     RowBox[{"SolMat5A30", "=", 
      RowBox[{"SolMatA", "[", 
       RowBox[{"5", ",", "J5A", ",", "30"}], "]"}]}], ";"}], "]"}], "]"}], "//",
   "Quiet"}]], "Input",
 CellLabel->
  "In[3321]:=",ExpressionUUID->"24343001-55c8-3a47-8f6c-213345d12a81"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"29.65625`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.948311166885792*^9},
 CellLabel->
  "Out[3321]=",ExpressionUUID->"cf88e2aa-c028-0448-9df6-b50b0d83f933"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"sol", "=", 
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"fe0", "/@", 
        RowBox[{"SolMat5A30", "[", 
         RowBox[{"[", 
          RowBox[{"1", ";;", 
           RowBox[{"-", "1"}]}], "]"}], "]"}]}], ",", 
       RowBox[{"Flatten", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"vars", "[", 
            RowBox[{"[", "n", "]"}], "]"}], "[", "k", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", "1", ",", "m"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "0", ",", "50"}], "}"}]}], "]"}], "]"}]}], 
      "]"}]}], ")"}], "//", "Quiet"}], "//", "N"}]], "Input",
 CellLabel->
  "In[3322]:=",ExpressionUUID->"3a49697f-f068-364e-ae8c-b9812cbfb547"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"a1", "[", "0.`", "]"}], "\[Rule]", 
     RowBox[{"-", "3.3925312272114563`*^-8"}]}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "1.`", "]"}], "\[Rule]", "0.9999751202613019`"}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "2.`", "]"}], "\[Rule]", 
     RowBox[{"-", "0.9998609902134139`"}]}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "3.`", "]"}], "\[Rule]", "1.999547347305725`"}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "4.`", "]"}], "\[Rule]", 
     RowBox[{"-", "1.998737489723865`"}]}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "5.`", "]"}], "\[Rule]", "1.9968761015265997`"}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "6.`", "]"}], "\[Rule]", 
     RowBox[{"-", "3.9928837638240338`"}]}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "7.`", "]"}], "\[Rule]", "3.984776816676256`"}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "8.`", "]"}], "\[Rule]", 
     RowBox[{"-", "3.96891727439224`"}]}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "9.`", "]"}], "\[Rule]", "5.939192835215516`"}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "10.`", "]"}], "\[Rule]", 
     RowBox[{"-", "6.884910222955791`"}]}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "11.`", "]"}], "\[Rule]", "7.78861744331633`"}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "12.`", "]"}], "\[Rule]", 
     RowBox[{"-", "9.621232199203051`"}]}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "13.`", "]"}], "\[Rule]", "10.336993880412646`"}], 
    ",", 
    RowBox[{
     RowBox[{"a1", "[", "14.`", "]"}], "\[Rule]", 
     RowBox[{"-", "10.861880607076127`"}]}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "15.`", "]"}], "\[Rule]", "14.0827891126868`"}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "16.`", "]"}], "\[Rule]", 
     RowBox[{"-", "14.823714141182373`"}]}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "17.`", "]"}], "\[Rule]", "14.824217616397808`"}], 
    ",", 
    RowBox[{
     RowBox[{"a1", "[", "18.`", "]"}], "\[Rule]", 
     RowBox[{"-", "15.699690345818947`"}]}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "19.`", "]"}], "\[Rule]", "12.9192322608121`"}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "20.`", "]"}], "\[Rule]", 
     RowBox[{"-", "9.779134781049196`"}]}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "21.`", "]"}], "\[Rule]", "5.472831472702617`"}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "22.`", "]"}], "\[Rule]", "4.750862080969249`"}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "23.`", "]"}], "\[Rule]", 
     RowBox[{"-", "19.15007285237795`"}]}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "24.`", "]"}], "\[Rule]", "32.895328684554094`"}], 
    ",", 
    RowBox[{
     RowBox[{"a1", "[", "25.`", "]"}], "\[Rule]", 
     RowBox[{"-", "49.3377179498625`"}]}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "26.`", "]"}], "\[Rule]", "61.994041402856325`"}], 
    ",", 
    RowBox[{
     RowBox[{"a1", "[", "27.`", "]"}], "\[Rule]", 
     RowBox[{"-", "61.76129075633413`"}]}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "28.`", "]"}], "\[Rule]", "52.13074979618865`"}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "29.`", "]"}], "\[Rule]", 
     RowBox[{"-", "33.264384389214044`"}]}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "30.`", "]"}], "\[Rule]", "11.247220891726608`"}], 
    ",", 
    RowBox[{
     RowBox[{"a2", "[", "0.`", "]"}], "\[Rule]", 
     RowBox[{"-", "4.988705480063394`*^-15"}]}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "1.`", "]"}], "\[Rule]", "1.0000128469731984`"}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "2.`", "]"}], "\[Rule]", 
     RowBox[{"-", "2.0000506415368684`"}]}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "3.`", "]"}], "\[Rule]", "2.000151924597415`"}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "4.`", "]"}], "\[Rule]", 
     RowBox[{"-", "3.0004535347151786`"}]}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "5.`", "]"}], "\[Rule]", "4.001162108427502`"}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "6.`", "]"}], "\[Rule]", 
     RowBox[{"-", "4.002721882735444`"}]}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "7.`", "]"}], "\[Rule]", "6.006057107936238`"}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "8.`", "]"}], "\[Rule]", 
     RowBox[{"-", "7.012629062250574`"}]}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "9.`", "]"}], "\[Rule]", "8.02527976101161`"}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "10.`", "]"}], "\[Rule]", 
     RowBox[{"-", "10.048756877204353`"}]}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "11.`", "]"}], "\[Rule]", "12.091099112506063`"}], 
    ",", 
    RowBox[{
     RowBox[{"a2", "[", "12.`", "]"}], "\[Rule]", 
     RowBox[{"-", "14.165447171086061`"}]}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "13.`", "]"}], "\[Rule]", "16.293577936815264`"}], 
    ",", 
    RowBox[{
     RowBox[{"a2", "[", "14.`", "]"}], "\[Rule]", 
     RowBox[{"-", "20.50927781346755`"}]}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "15.`", "]"}], "\[Rule]", "22.866561971642316`"}], 
    ",", 
    RowBox[{
     RowBox[{"a2", "[", "16.`", "]"}], "\[Rule]", 
     RowBox[{"-", "27.446886522576786`"}]}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "17.`", "]"}], "\[Rule]", "33.373068166442586`"}], 
    ",", 
    RowBox[{
     RowBox[{"a2", "[", "18.`", "]"}], "\[Rule]", 
     RowBox[{"-", "37.81904410985958`"}]}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "19.`", "]"}], "\[Rule]", "46.02245652823184`"}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "20.`", "]"}], "\[Rule]", 
     RowBox[{"-", "55.26367360410895`"}]}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "21.`", "]"}], "\[Rule]", "65.80821289809326`"}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "22.`", "]"}], "\[Rule]", 
     RowBox[{"-", "79.71226948638831`"}]}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "23.`", "]"}], "\[Rule]", "94.4699506052366`"}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "24.`", "]"}], "\[Rule]", 
     RowBox[{"-", "108.41430305159011`"}]}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "25.`", "]"}], "\[Rule]", "121.1323297780536`"}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "26.`", "]"}], "\[Rule]", 
     RowBox[{"-", "124.38165501461495`"}]}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "27.`", "]"}], "\[Rule]", "113.6452431922823`"}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "28.`", "]"}], "\[Rule]", 
     RowBox[{"-", "87.75560149701495`"}]}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "29.`", "]"}], "\[Rule]", "52.196797359457186`"}], 
    ",", 
    RowBox[{
     RowBox[{"a2", "[", "30.`", "]"}], "\[Rule]", 
     RowBox[{"-", "18.11252309838029`"}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.948311178645138*^9},
 CellLabel->
  "Out[3322]=",ExpressionUUID->"7818c041-088c-7e4e-8039-2403b86946ad"]
}, Open  ]],

Cell["\<\
Note that a1[k] and a2[k] are close to integers for small k. We can bootstrap \
this procedure:\
\>", "Text",
 CellChangeTimes->{{3.948311188679081*^9, 
  3.948311219655159*^9}},ExpressionUUID->"5c03a836-d8c7-e346-b5ad-\
d32b1c2f8bfe"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SolMat5A30a1", "=", 
   RowBox[{"SolMat5A30", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"a1", "[", "0", "]"}], "->", "0"}], ",", 
      RowBox[{
       RowBox[{"a1", "[", "1", "]"}], "->", "1"}], ",", 
      RowBox[{
       RowBox[{"a2", "[", "0", "]"}], "->", "0"}], ",", 
      RowBox[{
       RowBox[{"a2", "[", "1", "]"}], "->", "1"}]}], "}"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.948311221891964*^9, 3.9483112491132336`*^9}},
 CellLabel->
  "In[3323]:=",ExpressionUUID->"d353dac2-da3e-ce4c-b1a7-950363960274"],

Cell["\<\
and solve again, deleting 4 of the equations from SolMat5A30a1 to account for \
the 4 unknowns we entered.\
\>", "Text",
 CellChangeTimes->{{3.9483112529838295`*^9, 
  3.9483112964926376`*^9}},ExpressionUUID->"0e487079-9579-0e4e-ab38-\
76abe81d3cf0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"sola1", "=", 
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"fe0", "/@", 
        RowBox[{"SolMat5A30a1", "[", 
         RowBox[{"[", 
          RowBox[{"1", ";;", 
           RowBox[{"-", "5"}]}], "]"}], "]"}]}], ",", 
       RowBox[{"Flatten", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"vars", "[", 
            RowBox[{"[", "n", "]"}], "]"}], "[", "k", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", "1", ",", "m"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "0", ",", "50"}], "}"}]}], "]"}], "]"}]}], 
      "]"}]}], ")"}], "//", "Quiet"}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.94831126235808*^9, 3.9483112642604294`*^9}, {
  3.948311299803444*^9, 3.9483112998750973`*^9}},
 CellLabel->
  "In[3324]:=",ExpressionUUID->"504ff514-2be7-584d-bab9-159a42128f40"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"a1", "[", "2.`", "]"}], "\[Rule]", 
     RowBox[{"-", "1.0000000000024665`"}]}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "3.`", "]"}], "\[Rule]", "2.0000000000727027`"}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "4.`", "]"}], "\[Rule]", 
     RowBox[{"-", "2.0000000011074195`"}]}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "5.`", "]"}], "\[Rule]", "2.0000000116735`"}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "6.`", "]"}], "\[Rule]", 
     RowBox[{"-", "4.000000095974554`"}]}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "7.`", "]"}], "\[Rule]", "4.000000656199701`"}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "8.`", "]"}], "\[Rule]", 
     RowBox[{"-", "4.000003878109612`"}]}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "9.`", "]"}], "\[Rule]", "6.000020299216396`"}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "10.`", "]"}], "\[Rule]", 
     RowBox[{"-", "7.000095520372993`"}]}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "11.`", "]"}], "\[Rule]", "8.000407120983056`"}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "12.`", "]"}], "\[Rule]", 
     RowBox[{"-", "10.00157180474297`"}]}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "13.`", "]"}], "\[Rule]", "11.005443748185728`"}], 
    ",", 
    RowBox[{
     RowBox[{"a1", "[", "14.`", "]"}], "\[Rule]", 
     RowBox[{"-", "12.01645199701088`"}]}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "15.`", "]"}], "\[Rule]", "16.040244402455063`"}], 
    ",", 
    RowBox[{
     RowBox[{"a1", "[", "16.`", "]"}], "\[Rule]", 
     RowBox[{"-", "18.05854139800517`"}]}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "17.`", "]"}], "\[Rule]", "19.88776229995613`"}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "18.`", "]"}], "\[Rule]", 
     RowBox[{"-", "22.60289282319848`"}]}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "19.`", "]"}], "\[Rule]", "18.651399569175684`"}], 
    ",", 
    RowBox[{
     RowBox[{"a1", "[", "20.`", "]"}], "\[Rule]", 
     RowBox[{"-", "0.8593376358099893`"}]}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "21.`", "]"}], "\[Rule]", 
     RowBox[{"-", "59.72756512725475`"}]}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "22.`", "]"}], "\[Rule]", "226.92691792472638`"}], 
    ",", 
    RowBox[{
     RowBox[{"a1", "[", "23.`", "]"}], "\[Rule]", 
     RowBox[{"-", "587.8740617984218`"}]}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "24.`", "]"}], "\[Rule]", "1200.1844405828535`"}], 
    ",", 
    RowBox[{
     RowBox[{"a1", "[", "25.`", "]"}], "\[Rule]", 
     RowBox[{"-", "1962.8214835680017`"}]}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "26.`", "]"}], "\[Rule]", "2469.5548152385977`"}], 
    ",", 
    RowBox[{
     RowBox[{"a1", "[", "27.`", "]"}], "\[Rule]", 
     RowBox[{"-", "2190.1698487253047`"}]}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "28.`", "]"}], "\[Rule]", "1100.89175552097`"}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "29.`", "]"}], "\[Rule]", 
     RowBox[{"-", "33.44744374980671`"}]}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "30.`", "]"}], "\[Rule]", 
     RowBox[{"-", "209.88567984998525`"}]}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "2.`", "]"}], "\[Rule]", 
     RowBox[{"-", "1.999999999998766`"}]}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "3.`", "]"}], "\[Rule]", "1.999999999965442`"}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "4.`", "]"}], "\[Rule]", 
     RowBox[{"-", "2.999999999496246`"}]}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "5.`", "]"}], "\[Rule]", "3.9999999948747114`"}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "6.`", "]"}], "\[Rule]", 
     RowBox[{"-", "3.9999999589522592`"}]}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "7.`", "]"}], "\[Rule]", "5.9999997238775125`"}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "8.`", "]"}], "\[Rule]", 
     RowBox[{"-", "6.9999983763168325`"}]}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "9.`", "]"}], "\[Rule]", "7.99999142794923`"}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "10.`", "]"}], "\[Rule]", 
     RowBox[{"-", "9.999958597014684`"}]}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "11.`", "]"}], "\[Rule]", "11.99981452855884`"}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "12.`", "]"}], "\[Rule]", 
     RowBox[{"-", "13.999221752022306`"}]}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "13.`", "]"}], "\[Rule]", "15.99692029089792`"}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "14.`", "]"}], "\[Rule]", 
     RowBox[{"-", "19.988460713364997`"}]}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "15.`", "]"}], "\[Rule]", "21.959014356465545`"}], 
    ",", 
    RowBox[{
     RowBox[{"a2", "[", "16.`", "]"}], "\[Rule]", 
     RowBox[{"-", "25.862246396834607`"}]}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "17.`", "]"}], "\[Rule]", "30.56401753377633`"}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "18.`", "]"}], "\[Rule]", 
     RowBox[{"-", "32.711444530060696`"}]}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "19.`", "]"}], "\[Rule]", "36.487748196541794`"}], 
    ",", 
    RowBox[{
     RowBox[{"a2", "[", "20.`", "]"}], "\[Rule]", 
     RowBox[{"-", "37.32939182809295`"}]}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "21.`", "]"}], "\[Rule]", "33.13833595942098`"}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "22.`", "]"}], "\[Rule]", 
     RowBox[{"-", "25.504939914649313`"}]}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "23.`", "]"}], "\[Rule]", "20.20877225579992`"}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "24.`", "]"}], "\[Rule]", 
     RowBox[{"-", "43.38780562760051`"}]}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "25.`", "]"}], "\[Rule]", "144.19928261897712`"}], 
    ",", 
    RowBox[{
     RowBox[{"a2", "[", "26.`", "]"}], "\[Rule]", 
     RowBox[{"-", "352.14762964168864`"}]}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "27.`", "]"}], "\[Rule]", "610.1232780489794`"}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "28.`", "]"}], "\[Rule]", 
     RowBox[{"-", "733.4543218363389`"}]}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "29.`", "]"}], "\[Rule]", "559.5196752843643`"}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "30.`", "]"}], "\[Rule]", 
     RowBox[{"-", "206.65147392112027`"}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.948311301108288*^9},
 CellLabel->
  "Out[3324]=",ExpressionUUID->"225590db-2d9e-5e49-9682-873ed89f6ddd"]
}, Open  ]],

Cell["\<\
We then find integers to a much higher precision. We can compare these to the \
expected results:\
\>", "Text",
 CellChangeTimes->{{3.9483113042851105`*^9, 
  3.9483113155212135`*^9}},ExpressionUUID->"c8c9e668-7708-6643-894c-\
313c10fa5b2f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Normal", "[", 
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"\[Psi]10", "[", 
      RowBox[{"-", "q"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Normal", "[", 
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{"q", " ", 
     RowBox[{"\[Phi]10", "[", 
      RowBox[{"-", "q"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.948311317268305*^9, 3.948311354225374*^9}, {
  3.9483114769282303`*^9, 
  3.948311480247919*^9}},ExpressionUUID->"8c0852b9-30eb-ca4a-83c7-\
a0ee37a51cc9"],

Cell[BoxData[
 RowBox[{"q", "-", 
  SuperscriptBox["q", "2"], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["q", "3"]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["q", "4"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["q", "5"]}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["q", "6"]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["q", "7"]}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["q", "8"]}], "+", 
  RowBox[{"6", " ", 
   SuperscriptBox["q", "9"]}], "-", 
  RowBox[{"7", " ", 
   SuperscriptBox["q", "10"]}]}]], "Output",
 CellChangeTimes->{{3.948311339231863*^9, 3.948311354852352*^9}},
 CellLabel->
  "Out[3327]=",ExpressionUUID->"6afc21b1-156b-cb41-9a50-19c4b9bc27f7"],

Cell[BoxData[
 RowBox[{"q", "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["q", "2"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["q", "3"]}], "-", 
  RowBox[{"3", " ", 
   SuperscriptBox["q", "4"]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["q", "5"]}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["q", "6"]}], "+", 
  RowBox[{"6", " ", 
   SuperscriptBox["q", "7"]}], "-", 
  RowBox[{"7", " ", 
   SuperscriptBox["q", "8"]}], "+", 
  RowBox[{"8", " ", 
   SuperscriptBox["q", "9"]}], "-", 
  RowBox[{"10", " ", 
   SuperscriptBox["q", "10"]}]}]], "Output",
 CellChangeTimes->{{3.948311339231863*^9, 3.948311354939556*^9}},
 CellLabel->
  "Out[3328]=",ExpressionUUID->"5fd7387b-199d-364e-8c68-c8b7c086b82a"]
}, Open  ]],

Cell["\<\
and we see that they match. This procedure can be bootstrapped until \
precision is lost. A larger order and higher precision of integrals allows \
for further bootstrapping. \
\>", "Text",
 CellChangeTimes->{{3.9483113811889515`*^9, 
  3.9483114110618744`*^9}},ExpressionUUID->"b95a340b-58db-ea4e-b5b0-\
b49da3468a21"],

Cell["\<\
We can then take these results and use them in the set C relations to \
generate the even \[OpenCurlyDoubleQuote]a\[CloseCurlyDoubleQuote] q-series.\
\>", "Text",
 CellChangeTimes->{{3.94831141329039*^9, 
  3.9483114669018135`*^9}},ExpressionUUID->"2e766cae-48e8-2d4a-98be-\
b026448479d8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ftdual5A", "[", "q_", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Normal", "[", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"\[Psi]10", "[", 
          RowBox[{"-", "q"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "0", ",", "20"}], "}"}]}], "]"}], "]"}], ",", 
     RowBox[{"Normal", "[", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"q", " ", 
         RowBox[{"\[Phi]10", "[", 
          RowBox[{"-", "q"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "0", ",", "20"}], "}"}]}], "]"}], "]"}]}], "}"}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.948311486763649*^9, 3.9483115056178055`*^9}, {
   3.9483116341239967`*^9, 3.9483116350180607`*^9}, {3.9483708168040695`*^9, 
   3.948370829777237*^9}, 3.9513271603454914`*^9},
 CellLabel->"In[48]:=",ExpressionUUID->"7c4b2ec2-f696-cf4a-9b7a-0f4ac5f668e3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Timing", "[", 
   RowBox[{"Parallelize", "[", 
    RowBox[{
     RowBox[{"SolMat5C30", "=", 
      RowBox[{"SolMatC", "[", 
       RowBox[{"5", ",", "J5C", ",", "30", ",", "ftdual5A"}], "]"}]}], ";"}], 
    "]"}], "]"}], "//", "Quiet"}]], "Input",
 CellChangeTimes->{{3.9483115144886017`*^9, 3.9483115451660385`*^9}, {
   3.9483116262163696`*^9, 3.9483116371481247`*^9}, {3.948370689084135*^9, 
   3.9483707068028736`*^9}, {3.9483707977721844`*^9, 
   3.9483707997873764`*^9}, {3.9483708498997307`*^9, 3.948370864447605*^9}, 
   3.951327165352335*^9},
 CellLabel->"In[49]:=",ExpressionUUID->"8d12d64b-5cb7-9a4c-8e6a-5076cbb86415"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.109375`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{
  3.948311527143385*^9, {3.948311615429104*^9, 3.9483116316579895`*^9}, {
   3.9483706905560417`*^9, 3.9483707080436535`*^9}, 3.9483708028250103`*^9, {
   3.9483708411919575`*^9, 3.9483708650710793`*^9}, {3.951327144188093*^9, 
   3.9513271659844437`*^9}},
 CellLabel->"Out[49]=",ExpressionUUID->"95ef9b16-2031-a04e-bc5f-e3970811e731"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"solc", "=", 
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"fe0", "/@", 
        RowBox[{"SolMat5C30", "[", 
         RowBox[{"[", 
          RowBox[{"1", ";;", 
           RowBox[{"-", "1"}]}], "]"}], "]"}]}], ",", 
       RowBox[{"Flatten", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"vars", "[", 
            RowBox[{"[", "n", "]"}], "]"}], "[", "k", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", "1", ",", "m"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "0", ",", "50"}], "}"}]}], "]"}], "]"}]}], 
      "]"}]}], ")"}], "//", "Quiet"}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.9483115339339695`*^9, 3.9483115400833015`*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"17c8e2b5-098d-674a-ae36-51c578e2990d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"a1", "[", "0.`", "]"}], "\[Rule]", "1.`"}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "1.`", "]"}], "\[Rule]", 
     RowBox[{"-", "0.9999999999999911`"}]}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "2.`", "]"}], "\[Rule]", "0.9999999999390369`"}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "3.`", "]"}], "\[Rule]", "2.720943151079029`*^-7"}], 
    ",", 
    RowBox[{
     RowBox[{"a1", "[", "4.`", "]"}], "\[Rule]", "0.9991119595816705`"}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "5.`", "]"}], "\[Rule]", "0.2532874054360177`"}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "6.`", "]"}], "\[Rule]", 
     RowBox[{"-", "4615.607562151828`"}]}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "7.`", "]"}], "\[Rule]", "7.83418517027403`*^6"}], 
    ",", 
    RowBox[{
     RowBox[{"a1", "[", "8.`", "]"}], "\[Rule]", 
     RowBox[{"-", "1.1210723061830433`*^10"}]}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "9.`", "]"}], "\[Rule]", "1.370691743057633`*^13"}], 
    ",", 
    RowBox[{
     RowBox[{"a1", "[", "10.`", "]"}], "\[Rule]", 
     RowBox[{"-", "1.44592963204635`*^16"}]}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "11.`", "]"}], "\[Rule]", "1.3256154133663097`*^19"}],
     ",", 
    RowBox[{
     RowBox[{"a1", "[", "12.`", "]"}], "\[Rule]", 
     RowBox[{"-", "1.0619065915671595`*^22"}]}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "13.`", "]"}], "\[Rule]", "7.461424298466652`*^24"}], 
    ",", 
    RowBox[{
     RowBox[{"a1", "[", "14.`", "]"}], "\[Rule]", 
     RowBox[{"-", "4.6102869125057267`*^27"}]}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "15.`", "]"}], "\[Rule]", "2.5084691307871192`*^30"}],
     ",", 
    RowBox[{
     RowBox[{"a1", "[", "16.`", "]"}], "\[Rule]", 
     RowBox[{"-", "1.202269270581274`*^33"}]}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "17.`", "]"}], "\[Rule]", "5.072098233213682`*^35"}], 
    ",", 
    RowBox[{
     RowBox[{"a1", "[", "18.`", "]"}], "\[Rule]", 
     RowBox[{"-", "1.8800801343605207`*^38"}]}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "19.`", "]"}], "\[Rule]", "6.104748207271685`*^40"}], 
    ",", 
    RowBox[{
     RowBox[{"a1", "[", "20.`", "]"}], "\[Rule]", 
     RowBox[{"-", "1.7289499625557927`*^43"}]}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "21.`", "]"}], "\[Rule]", "4.245727087695606`*^45"}], 
    ",", 
    RowBox[{
     RowBox[{"a1", "[", "22.`", "]"}], "\[Rule]", 
     RowBox[{"-", "8.969165617364991`*^47"}]}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "23.`", "]"}], "\[Rule]", "1.6130376289830584`*^50"}],
     ",", 
    RowBox[{
     RowBox[{"a1", "[", "24.`", "]"}], "\[Rule]", 
     RowBox[{"-", "2.4354254703540717`*^52"}]}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "25.`", "]"}], "\[Rule]", "3.0290715594487336`*^54"}],
     ",", 
    RowBox[{
     RowBox[{"a1", "[", "26.`", "]"}], "\[Rule]", 
     RowBox[{"-", "3.0218947341939455`*^56"}]}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "27.`", "]"}], "\[Rule]", "2.32472155932779`*^58"}], 
    ",", 
    RowBox[{
     RowBox[{"a1", "[", "28.`", "]"}], "\[Rule]", 
     RowBox[{"-", "1.294573674523972`*^60"}]}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "29.`", "]"}], "\[Rule]", "4.644358391783429`*^61"}], 
    ",", 
    RowBox[{
     RowBox[{"a1", "[", "30.`", "]"}], "\[Rule]", 
     RowBox[{"-", "8.059810379755504`*^62"}]}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "0.`", "]"}], "\[Rule]", "5.461740697751429`*^-20"}], 
    ",", 
    RowBox[{
     RowBox[{"a2", "[", "1.`", "]"}], "\[Rule]", "0.9999999999999992`"}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "2.`", "]"}], "\[Rule]", 
     RowBox[{"-", "0.9999999999948681`"}]}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "3.`", "]"}], "\[Rule]", "0.9999999772002675`"}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "4.`", "]"}], "\[Rule]", 
     RowBox[{"-", "1.9999258678140375`"}]}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "5.`", "]"}], "\[Rule]", "1.812487911462489`"}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "6.`", "]"}], "\[Rule]", "382.16606481409065`"}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "7.`", "]"}], "\[Rule]", 
     RowBox[{"-", "648747.488727681`"}]}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "8.`", "]"}], "\[Rule]", "9.265524435296714`*^8"}], 
    ",", 
    RowBox[{
     RowBox[{"a2", "[", "9.`", "]"}], "\[Rule]", 
     RowBox[{"-", "1.1309367446530579`*^12"}]}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "10.`", "]"}], "\[Rule]", "1.1912345807274678`*^15"}],
     ",", 
    RowBox[{
     RowBox[{"a2", "[", "11.`", "]"}], "\[Rule]", 
     RowBox[{"-", "1.0906707159148936`*^18"}]}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "12.`", "]"}], "\[Rule]", "8.726715420794791`*^20"}], 
    ",", 
    RowBox[{
     RowBox[{"a2", "[", "13.`", "]"}], "\[Rule]", 
     RowBox[{"-", "6.12530187393622`*^23"}]}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "14.`", "]"}], "\[Rule]", "3.781117181233601`*^26"}], 
    ",", 
    RowBox[{
     RowBox[{"a2", "[", "15.`", "]"}], "\[Rule]", 
     RowBox[{"-", "2.0555414186739174`*^29"}]}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "16.`", "]"}], "\[Rule]", "9.844149107481068`*^31"}], 
    ",", 
    RowBox[{
     RowBox[{"a2", "[", "17.`", "]"}], "\[Rule]", 
     RowBox[{"-", "4.1500413506218225`*^34"}]}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "18.`", "]"}], "\[Rule]", "1.5372879248602493`*^37"}],
     ",", 
    RowBox[{
     RowBox[{"a2", "[", "19.`", "]"}], "\[Rule]", 
     RowBox[{"-", "4.9886542932014636`*^39"}]}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "20.`", "]"}], "\[Rule]", "1.412066008296488`*^42"}], 
    ",", 
    RowBox[{
     RowBox[{"a2", "[", "21.`", "]"}], "\[Rule]", 
     RowBox[{"-", "3.46576796405044`*^44"}]}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "22.`", "]"}], "\[Rule]", "7.317964518868489`*^46"}], 
    ",", 
    RowBox[{
     RowBox[{"a2", "[", "23.`", "]"}], "\[Rule]", 
     RowBox[{"-", "1.3154912818687514`*^49"}]}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "24.`", "]"}], "\[Rule]", "1.9853472780468502`*^51"}],
     ",", 
    RowBox[{
     RowBox[{"a2", "[", "25.`", "]"}], "\[Rule]", 
     RowBox[{"-", "2.468317613126644`*^53"}]}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "26.`", "]"}], "\[Rule]", "2.461565070763561`*^55"}], 
    ",", 
    RowBox[{
     RowBox[{"a2", "[", "27.`", "]"}], "\[Rule]", 
     RowBox[{"-", "1.8930106827777`*^57"}]}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "28.`", "]"}], "\[Rule]", "1.0538233833883797`*^59"}],
     ",", 
    RowBox[{
     RowBox[{"a2", "[", "29.`", "]"}], "\[Rule]", 
     RowBox[{"-", "3.779495019076495`*^60"}]}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "30.`", "]"}], "\[Rule]", 
     "6.557031252372895`*^61"}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.948311540552582*^9, 3.948370867716135*^9, {3.951327147658266*^9, 
   3.9513271677710857`*^9}},
 CellLabel->"Out[50]=",ExpressionUUID->"a790bda2-5a45-9d42-acdd-dd4fdaa4df8e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{"X10", "[", "q", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{"\[Chi]10", "[", "q", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.948370881106926*^9, 3.9483709010625114`*^9}},
 CellLabel->
  "In[703]:=",ExpressionUUID->"d0717489-4236-494e-a156-05bf35616e31"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"1", "-", "q", "+", 
   SuperscriptBox["q", "2"], "+", 
   SuperscriptBox["q", "4"], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "5"]}], "+", 
   SuperscriptBox["q", "6"], "-", 
   SuperscriptBox["q", "7"], "+", 
   SuperscriptBox["q", "8"], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "9"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["q", "10"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], "11"],
    SeriesData[$CellContext`q, 0, {}, 0, 11, 1],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {1, -1, 1, 0, 1, -2, 1, -1, 1, -2, 3}, 0, 11, 
   1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.9483708839225445`*^9, 3.948370902319048*^9}},
 CellLabel->
  "Out[703]=",ExpressionUUID->"b167e2f4-d249-074e-af5c-85e535bd8b48"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"q", "-", 
   SuperscriptBox["q", "2"], "+", 
   SuperscriptBox["q", "3"], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "4"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "5"]}], "-", 
   SuperscriptBox["q", "6"], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "7"]}], "-", 
   RowBox[{"3", " ", 
    SuperscriptBox["q", "8"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["q", "9"]}], "-", 
   RowBox[{"3", " ", 
    SuperscriptBox["q", "10"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], "11"],
    SeriesData[$CellContext`q, 0, {}, 1, 11, 1],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {1, -1, 1, -2, 2, -1, 2, -3, 3, -3}, 1, 11, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.9483708839225445`*^9, 3.9483709023903427`*^9}},
 CellLabel->
  "Out[704]=",ExpressionUUID->"6d4981a6-913a-1e4a-92a5-15e743fee7be"]
}, Open  ]],

Cell[TextData[{
 "These match the expansions of the other order 10 mock theta functions, X(q) \
and \[Chi](q). Note that the q-series ansatz in \
\[OpenCurlyDoubleQuote]SolMatC\[CloseCurlyDoubleQuote] is in terms of ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["q", "2"], TraditionalForm]],ExpressionUUID->
  "53cabbd2-f4c1-a248-b347-c6372aa70ea4"],
 ", so we are really producing the expansions of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"X", "(", 
     SuperscriptBox["q", "2"], ")"}], " "}], TraditionalForm]],ExpressionUUID->
  "fac3a8ec-50a8-c647-a405-f69a2c0591c0"],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Chi]", "(", 
    SuperscriptBox["q", "2"], ")"}], TraditionalForm]],ExpressionUUID->
  "cc62e66a-1890-234c-a645-f377cf7a337e"],
 "."
}], "Text",
 CellChangeTimes->{{3.94837090926672*^9, 
  3.948370979238682*^9}},ExpressionUUID->"7dffdcab-e838-4648-bebf-\
06ffc54555a7"],

Cell["\<\
We can then feed these results into set B, remembering that the coefficients \
ai[k] obtained from set C are from X(q) and \[Chi](q). Since set B produces \
X(-q) and \[Chi](-q), we must remember to flip the sign of every other \
coefficient:\
\>", "Text",
 CellChangeTimes->{{3.948370990193985*^9, 3.948371005380842*^9}, {
  3.9513259992661495`*^9, 
  3.951326100811247*^9}},ExpressionUUID->"6e263766-033f-fa44-bbf8-\
84abecaf1669"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Timing", "[", 
   RowBox[{"Parallelize", "[", 
    RowBox[{
     RowBox[{"SolMat5B30", "=", 
      RowBox[{"SolMatB", "[", 
       RowBox[{"5", ",", "J5B", ",", "30"}], "]"}]}], ";"}], "]"}], "]"}], "//",
   "Quiet"}]], "Input",
 CellChangeTimes->{{3.948371011035124*^9, 3.9483710171619473`*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"951baf0b-6c31-204c-9145-409dd573bcee"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"12.625`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.9483710314835205`*^9, 3.9513272471100807`*^9},
 CellLabel->"Out[53]=",ExpressionUUID->"cf20eb15-17a4-834b-a326-85f70b609606"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"SolMat5B30b1", "=", 
   RowBox[{"SolMat5B30", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"a1", "[", "0", "]"}], "->", "1"}], ",", 
      RowBox[{
       RowBox[{"a2", "[", "0", "]"}], "->", "0"}], ",", 
      RowBox[{
       RowBox[{"a1", "[", "1", "]"}], "->", "1"}], ",", 
      RowBox[{
       RowBox[{"a2", "[", "1", "]"}], "->", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{
       RowBox[{"a1", "[", "2", "]"}], "->", "1"}], ",", 
      RowBox[{
       RowBox[{"a2", "[", "2", "]"}], "->", 
       RowBox[{"-", "1"}]}]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.951327182519308*^9, 3.9513272211775417`*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"e109b029-2d59-a645-8766-b507b89dd784"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"solb", "=", 
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"fe0", "/@", 
        RowBox[{"SolMat5B30b1", "[", 
         RowBox[{"[", 
          RowBox[{"1", ";;", 
           RowBox[{"-", "7"}]}], "]"}], "]"}]}], ",", 
       RowBox[{"Flatten", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"vars", "[", 
            RowBox[{"[", "n", "]"}], "]"}], "[", "k", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", "1", ",", "m"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "0", ",", "50"}], "}"}]}], "]"}], "]"}]}], 
      "]"}]}], ")"}], "//", "Quiet"}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.948371024820257*^9, 3.9483710264063835`*^9}, {
  3.9513272251907234`*^9, 3.951327229224596*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"b301517b-fca1-fc4b-9db1-0df3faaf6750"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"a1", "[", "3.`", "]"}], "\[Rule]", "2.4928121268951803`*^-15"}],
     ",", 
    RowBox[{
     RowBox[{"a1", "[", "4.`", "]"}], "\[Rule]", "0.999999999999831`"}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "5.`", "]"}], "\[Rule]", "2.0000000000057994`"}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "6.`", "]"}], "\[Rule]", "0.9999999998656763`"}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "7.`", "]"}], "\[Rule]", "1.0000000023595417`"}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "8.`", "]"}], "\[Rule]", "0.9999999665301095`"}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "9.`", "]"}], "\[Rule]", "2.000000398270847`"}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "10.`", "]"}], "\[Rule]", "2.999995926290182`"}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "11.`", "]"}], "\[Rule]", "1.000036378079322`"}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "12.`", "]"}], "\[Rule]", "1.9997138114597441`"}], 
    ",", 
    RowBox[{
     RowBox[{"a1", "[", "13.`", "]"}], "\[Rule]", "4.001990395881747`"}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "14.`", "]"}], "\[Rule]", "2.9877895591208357`"}], 
    ",", 
    RowBox[{
     RowBox[{"a1", "[", "15.`", "]"}], "\[Rule]", "2.065438224888888`"}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "16.`", "]"}], "\[Rule]", "2.700401511557909`"}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "17.`", "]"}], "\[Rule]", "6.112575663852368`"}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "18.`", "]"}], "\[Rule]", "1.141289453414794`"}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "19.`", "]"}], "\[Rule]", "4.741934159538171`"}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "20.`", "]"}], "\[Rule]", "50.556617391147256`"}], 
    ",", 
    RowBox[{
     RowBox[{"a1", "[", "21.`", "]"}], "\[Rule]", 
     RowBox[{"-", "327.7509890208662`"}]}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "22.`", "]"}], "\[Rule]", "1572.254042706437`"}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "23.`", "]"}], "\[Rule]", 
     RowBox[{"-", "5552.704629794739`"}]}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "24.`", "]"}], "\[Rule]", "15404.053268431036`"}], 
    ",", 
    RowBox[{
     RowBox[{"a1", "[", "25.`", "]"}], "\[Rule]", 
     RowBox[{"-", "32775.09028417659`"}]}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "26.`", "]"}], "\[Rule]", "50702.80731106922`"}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "27.`", "]"}], "\[Rule]", 
     RowBox[{"-", "49013.412960648384`"}]}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "28.`", "]"}], "\[Rule]", "13381.043974582126`"}], 
    ",", 
    RowBox[{
     RowBox[{"a1", "[", "29.`", "]"}], "\[Rule]", "28677.235236252338`"}], 
    ",", 
    RowBox[{
     RowBox[{"a1", "[", "30.`", "]"}], "\[Rule]", 
     RowBox[{"-", "27382.17980742706`"}]}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "3.`", "]"}], "\[Rule]", 
     RowBox[{"-", "1.0000000000000009`"}]}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "4.`", "]"}], "\[Rule]", 
     RowBox[{"-", "1.9999999999999467`"}]}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "5.`", "]"}], "\[Rule]", 
     RowBox[{"-", "2.0000000000018288`"}]}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "6.`", "]"}], "\[Rule]", 
     RowBox[{"-", "0.9999999999579363`"}]}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "7.`", "]"}], "\[Rule]", 
     RowBox[{"-", "2.000000000727959`"}]}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "8.`", "]"}], "\[Rule]", 
     RowBox[{"-", "2.999999989915134`"}]}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "9.`", "]"}], "\[Rule]", 
     RowBox[{"-", "3.0000001160252374`"}]}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "10.`", "]"}], "\[Rule]", 
     RowBox[{"-", "2.9999988666945123`"}]}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "11.`", "]"}], "\[Rule]", 
     RowBox[{"-", "3.000009507625928`"}]}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "12.`", "]"}], "\[Rule]", 
     RowBox[{"-", "3.9999313764529525`"}]}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "13.`", "]"}], "\[Rule]", 
     RowBox[{"-", "4.000421389802237`"}]}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "14.`", "]"}], "\[Rule]", 
     RowBox[{"-", "3.997877289901962`"}]}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "15.`", "]"}], "\[Rule]", 
     RowBox[{"-", "5.007821043169282`"}]}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "16.`", "]"}], "\[Rule]", 
     RowBox[{"-", "5.990041089495402`"}]}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "17.`", "]"}], "\[Rule]", 
     RowBox[{"-", "6.8546548747814455`"}]}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "18.`", "]"}], "\[Rule]", 
     RowBox[{"-", "7.686002763996836`"}]}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "19.`", "]"}], "\[Rule]", "4.68675419291153`"}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "20.`", "]"}], "\[Rule]", 
     RowBox[{"-", "71.43869778052758`"}]}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "21.`", "]"}], "\[Rule]", "264.4647307938367`"}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "22.`", "]"}], "\[Rule]", 
     RowBox[{"-", "991.5956357856924`"}]}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "23.`", "]"}], "\[Rule]", "2902.832642238262`"}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "24.`", "]"}], "\[Rule]", 
     RowBox[{"-", "6895.666057026119`"}]}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "25.`", "]"}], "\[Rule]", "12214.601613262339`"}], 
    ",", 
    RowBox[{
     RowBox[{"a2", "[", "26.`", "]"}], "\[Rule]", 
     RowBox[{"-", "13990.958008753027`"}]}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "27.`", "]"}], "\[Rule]", "3620.3720562868098`"}], 
    ",", 
    RowBox[{
     RowBox[{"a2", "[", "28.`", "]"}], "\[Rule]", "19138.994835922414`"}], 
    ",", 
    RowBox[{
     RowBox[{"a2", "[", "29.`", "]"}], "\[Rule]", 
     RowBox[{"-", "33941.50389500772`"}]}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "30.`", "]"}], "\[Rule]", "20512.07218402891`"}]}], 
   "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.948371031642679*^9, {3.9513272300780106`*^9, 3.9513272472792377`*^9}},
 CellLabel->"Out[55]=",ExpressionUUID->"f7c282f4-0802-e041-9497-a64289698830"]
}, Open  ]],

Cell["This can be bootstrapped further:", "Text",
 CellChangeTimes->{{3.95132725768581*^9, 
  3.9513272728488846`*^9}},ExpressionUUID->"df4950ec-b1fe-6d4f-92f3-\
37639378baf0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SolMat5B30b2", "=", 
   RowBox[{"SolMat5B30", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"a1", "[", "0", "]"}], "->", "1"}], ",", 
      RowBox[{
       RowBox[{"a2", "[", "0", "]"}], "->", "0"}], ",", 
      RowBox[{
       RowBox[{"a1", "[", "1", "]"}], "->", "1"}], ",", 
      RowBox[{
       RowBox[{"a2", "[", "1", "]"}], "->", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{
       RowBox[{"a1", "[", "2", "]"}], "->", "1"}], ",", 
      RowBox[{
       RowBox[{"a2", "[", "2", "]"}], "->", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{
       RowBox[{"a1", "[", "3", "]"}], "->", "0"}], ",", 
      RowBox[{
       RowBox[{"a2", "[", "3", "]"}], "->", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{
       RowBox[{"a1", "[", "4", "]"}], "->", "1"}], ",", 
      RowBox[{
       RowBox[{"a2", "[", "4", "]"}], "->", 
       RowBox[{"-", "2"}]}], ",", 
      RowBox[{
       RowBox[{"a1", "[", "5", "]"}], "->", "2"}], ",", 
      RowBox[{
       RowBox[{"a2", "[", "5", "]"}], "->", 
       RowBox[{"-", "2"}]}]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.951327289891815*^9, 3.9513273241037693`*^9}, {
  3.9513274051761646`*^9, 3.9513274227826576`*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"66becf58-e6c3-014d-9e23-611a3c1d6d9e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"solb", "=", 
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"fe0", "/@", 
        RowBox[{"SolMat5B30b2", "[", 
         RowBox[{"[", 
          RowBox[{"1", ";;", 
           RowBox[{"-", "13"}]}], "]"}], "]"}]}], ",", 
       RowBox[{"Flatten", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"vars", "[", 
            RowBox[{"[", "n", "]"}], "]"}], "[", "k", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", "1", ",", "m"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "0", ",", "50"}], "}"}]}], "]"}], "]"}]}], 
      "]"}]}], ")"}], "//", "Quiet"}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.9513273271633835`*^9, 3.9513273338546505`*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"559bec68-f684-9c46-af46-1cede536dc2a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"a1", "[", "6.`", "]"}], "\[Rule]", "1.`"}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "7.`", "]"}], "\[Rule]", "0.9999999999999939`"}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "8.`", "]"}], "\[Rule]", "1.0000000000003162`"}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "9.`", "]"}], "\[Rule]", "1.9999999999906353`"}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "10.`", "]"}], "\[Rule]", "3.0000000001447082`"}], 
    ",", 
    RowBox[{
     RowBox[{"a1", "[", "11.`", "]"}], "\[Rule]", "1.0000000004834924`"}], 
    ",", 
    RowBox[{
     RowBox[{"a1", "[", "12.`", "]"}], "\[Rule]", "1.9999999069409313`"}], 
    ",", 
    RowBox[{
     RowBox[{"a1", "[", "13.`", "]"}], "\[Rule]", "4.000002855548392`"}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "14.`", "]"}], "\[Rule]", "2.9999449778434526`"}], 
    ",", 
    RowBox[{
     RowBox[{"a1", "[", "15.`", "]"}], "\[Rule]", "2.0007603958134093`"}], 
    ",", 
    RowBox[{
     RowBox[{"a1", "[", "16.`", "]"}], "\[Rule]", "2.9923759392192864`"}], 
    ",", 
    RowBox[{
     RowBox[{"a1", "[", "17.`", "]"}], "\[Rule]", "5.050805887961015`"}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "18.`", "]"}], "\[Rule]", "3.87831058710662`"}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "19.`", "]"}], "\[Rule]", "2.120332322439997`"}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "20.`", "]"}], "\[Rule]", "34.381674369583926`"}], 
    ",", 
    RowBox[{
     RowBox[{"a1", "[", "21.`", "]"}], "\[Rule]", 
     RowBox[{"-", "221.5316279458265`"}]}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "22.`", "]"}], "\[Rule]", "1091.213112906595`"}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "23.`", "]"}], "\[Rule]", 
     RowBox[{"-", "2627.6970385475433`"}]}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "24.`", "]"}], "\[Rule]", 
     RowBox[{"-", "3143.755046005273`"}]}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "25.`", "]"}], "\[Rule]", "50755.16777308068`"}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "26.`", "]"}], "\[Rule]", 
     RowBox[{"-", "173987.90524083105`"}]}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "27.`", "]"}], "\[Rule]", "205431.22221844186`"}], 
    ",", 
    RowBox[{
     RowBox[{"a1", "[", "28.`", "]"}], "\[Rule]", "241565.72093670844`"}], 
    ",", 
    RowBox[{
     RowBox[{"a1", "[", "29.`", "]"}], "\[Rule]", 
     RowBox[{"-", "644884.1197126606`"}]}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "30.`", "]"}], "\[Rule]", 
     RowBox[{"-", "146218.53880409157`"}]}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "6.`", "]"}], "\[Rule]", 
     RowBox[{"-", "1.`"}]}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "7.`", "]"}], "\[Rule]", 
     RowBox[{"-", "1.999999999999999`"}]}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "8.`", "]"}], "\[Rule]", 
     RowBox[{"-", "3.0000000000000453`"}]}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "9.`", "]"}], "\[Rule]", 
     RowBox[{"-", "2.999999999999467`"}]}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "10.`", "]"}], "\[Rule]", 
     RowBox[{"-", "2.9999999999698495`"}]}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "11.`", "]"}], "\[Rule]", 
     RowBox[{"-", "3.0000000018942563`"}]}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "12.`", "]"}], "\[Rule]", 
     RowBox[{"-", "3.9999999412471383`"}]}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "13.`", "]"}], "\[Rule]", 
     RowBox[{"-", "4.000001240927899`"}]}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "14.`", "]"}], "\[Rule]", 
     RowBox[{"-", "3.9999808646093395`"}]}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "15.`", "]"}], "\[Rule]", 
     RowBox[{"-", "5.000214334888403`"}]}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "16.`", "]"}], "\[Rule]", 
     RowBox[{"-", "5.99843202689954`"}]}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "17.`", "]"}], "\[Rule]", 
     RowBox[{"-", "7.003167595968378`"}]}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "18.`", "]"}], "\[Rule]", 
     RowBox[{"-", "6.097128713942134`"}]}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "19.`", "]"}], "\[Rule]", 
     RowBox[{"-", "5.376306219657622`"}]}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "20.`", "]"}], "\[Rule]", 
     RowBox[{"-", "23.6165215452413`"}]}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "21.`", "]"}], "\[Rule]", "77.03487584053765`"}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "22.`", "]"}], "\[Rule]", 
     RowBox[{"-", "293.58605816990564`"}]}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "23.`", "]"}], "\[Rule]", "21.164308811384117`"}], 
    ",", 
    RowBox[{
     RowBox[{"a2", "[", "24.`", "]"}], "\[Rule]", "5313.393135547382`"}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "25.`", "]"}], "\[Rule]", 
     RowBox[{"-", "28914.181648310987`"}]}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "26.`", "]"}], "\[Rule]", "69169.59656008231`"}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "27.`", "]"}], "\[Rule]", 
     RowBox[{"-", "27032.44996786865`"}]}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "28.`", "]"}], "\[Rule]", 
     RowBox[{"-", "226006.60402316958`"}]}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "29.`", "]"}], "\[Rule]", "328002.28191560623`"}], 
    ",", 
    RowBox[{
     RowBox[{"a2", "[", "30.`", "]"}], "\[Rule]", "142788.0035874895`"}]}], 
   "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.95132733057596*^9, 3.951327334055113*^9}, 
   3.9513274247877617`*^9},
 CellLabel->"Out[64]=",ExpressionUUID->"832d82af-57f4-3642-9d47-2e2bd481ece0"]
}, Open  ]],

Cell["\<\
and we see that we generate the higher order coefficients of X(-q) and \
\[Chi](-q).\
\>", "Text",
 CellChangeTimes->{{3.951327428099844*^9, 
  3.9513274497561874`*^9}},ExpressionUUID->"c8e58910-7995-8249-b05b-\
0980436e5e89"],

Cell["\<\
This procedure generalizes for higher p - we first solve set A with some \
precision and order to find the even \[OpenCurlyDoubleQuote]a\
\[CloseCurlyDoubleQuote] duals, whose expansions we feed into set C, giving \
us the first few coefficients of the odd \[OpenCurlyDoubleQuote]a\
\[CloseCurlyDoubleQuote] duals. These are then fed back into set B to \
bootstrap to higher orders.\
\>", "Text",
 CellChangeTimes->{{3.9513274526377163`*^9, 
  3.951327511566698*^9}},ExpressionUUID->"6109fd94-3634-5b41-b8ad-\
8787ea6da8cb"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Second Resurgent Cyclic Orbit: generating ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     SuperscriptBox["X", 
      RowBox[{"(", "j", ")"}]], "5"], "(", "q", ")"}], TraditionalForm]],
  ExpressionUUID->"3883c0e5-6cd4-854f-850b-b72bc646f8c8"]
}], "Title",
 CellChangeTimes->{{3.9483712486531982`*^9, 3.948371268325527*^9}, {
  3.950453231880705*^9, 3.9504532460397243`*^9}, {3.9504552747427673`*^9, 
  3.9504552750440807`*^9}, {3.9566514431963177`*^9, 
  3.956651444681183*^9}},ExpressionUUID->"e9a59e7d-4457-fa4a-83ef-\
7096c69376c9"],

Cell[TextData[{
 "We generate the relevant integral data (just the ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["K", "5"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "eb2ab09a-5fe9-694d-91e9-4c891ce0e107"],
 "(t) vector as defined in the paper) to a desired order (30) and precision \
(200 digits)."
}], "Text",
 CellChangeTimes->{{3.948371322728014*^9, 3.948371367831972*^9}, {
  3.948371414677183*^9, 
  3.9483714224935913`*^9}},ExpressionUUID->"851c6b98-e052-a141-b412-\
7610e68f198e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Timing", "[", 
   RowBox[{"Parallelize", "[", 
    RowBox[{
     RowBox[{"L5", "=", 
      RowBox[{"IntegralDataL", "[", 
       RowBox[{"5", ",", "200", ",", "30"}], "]"}]}], ";"}], "]"}], "]"}], "//",
   "Quiet"}]], "Input",
 CellChangeTimes->{{3.941190396364733*^9, 3.9411904128046*^9}, {
  3.942242950769197*^9, 3.9422429508845606`*^9}, {3.94837140933152*^9, 
  3.9483714115552807`*^9}},
 CellLabel->
  "In[713]:=",ExpressionUUID->"4e4ccc5b-740c-314a-9463-ee011c3e1c65"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"275.8125`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.941190616181811*^9, 3.941192990388386*^9, 
  3.942242964523966*^9, 3.942243096368236*^9, 3.9423111333941345`*^9, 
  3.9423112439007034`*^9, 3.9483716976668663`*^9},
 CellLabel->
  "Out[713]=",ExpressionUUID->"48e55142-f7bb-6b4a-b4c8-1f883a02d057"]
}, Open  ]],

Cell["\<\
We then run the numerical procedure to generate the solution matrix \
consisting of linear equations in a1[k] and a2[k], the coefficients of the 2 \
q-series we are solving for.\
\>", "Text",
 CellChangeTimes->{{3.9483714250972633`*^9, 
  3.948371489403202*^9}},ExpressionUUID->"42fb5a5b-9c69-b847-afc0-\
36b086c2748e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Timing", "[", 
   RowBox[{"Parallelize", "[", 
    RowBox[{
     RowBox[{"SolMat5L30", "=", 
      RowBox[{"SolMatL", "[", 
       RowBox[{"L5", ",", "30"}], "]"}]}], ";"}], "]"}], "]"}], "//", 
  "Quiet"}]], "Input",
 CellChangeTimes->{{3.9411904287407646`*^9, 3.941190439021437*^9}, {
  3.941191691203964*^9, 3.941191691618887*^9}, {3.942242953685484*^9, 
  3.942242953781765*^9}, {3.9483719845251236`*^9, 3.9483719845588818`*^9}},
 CellLabel->
  "In[715]:=",ExpressionUUID->"39ff7480-b434-b047-b521-357bebf8dba5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"12.203125`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.941190641806134*^9, 3.941191742429192*^9, 
  3.941192548368525*^9, 3.941193016017544*^9, 3.942243097299345*^9, 
  3.9483720150677757`*^9},
 CellLabel->
  "Out[715]=",ExpressionUUID->"b08fbd5d-6402-674d-bbfe-fb3aae2b8c27"]
}, Open  ]],

Cell["Solving the system of linear equations gives", "Text",
 CellChangeTimes->{{3.9483720142786636`*^9, 
  3.9483720298511353`*^9}},ExpressionUUID->"38e02825-a1ab-1945-9e04-\
61e44ba6fc83"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"sol", "=", 
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"fe0", "/@", 
        RowBox[{"SolMat5L30", "[", 
         RowBox[{"[", 
          RowBox[{"1", ";;", 
           RowBox[{"-", "1"}]}], "]"}], "]"}]}], ",", 
       RowBox[{"Flatten", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"vars", "[", 
            RowBox[{"[", "n", "]"}], "]"}], "[", "k", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", "1", ",", "m"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "0", ",", "50"}], "}"}]}], "]"}], "]"}]}], 
      "]"}]}], ")"}], "//", "Quiet"}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.941191684332775*^9, 3.94119168462739*^9}, {
  3.941191764258871*^9, 3.941191764408509*^9}, {3.941192600227558*^9, 
  3.9411926005557003`*^9}},
 CellLabel->
  "In[716]:=",ExpressionUUID->"9a9c1e4e-aec2-9740-9239-970611f85775"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"a1", "[", "0.`", "]"}], "\[Rule]", "0.6666666666666665`"}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "1.`", "]"}], "\[Rule]", 
     RowBox[{"-", "0.6666666666667084`"}]}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "2.`", "]"}], "\[Rule]", 
     RowBox[{"-", "0.666666666667509`"}]}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "3.`", "]"}], "\[Rule]", 
     RowBox[{"-", "1.3333333333421746`"}]}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "4.`", "]"}], "\[Rule]", 
     RowBox[{"-", "0.6666666667326979`"}]}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "5.`", "]"}], "\[Rule]", 
     RowBox[{"-", "2.0000000003936855`"}]}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "6.`", "]"}], "\[Rule]", 
     RowBox[{"-", "1.3333333353303667`"}]}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "7.`", "]"}], "\[Rule]", 
     RowBox[{"-", "2.000000008948231`"}]}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "8.`", "]"}], "\[Rule]", 
     RowBox[{"-", "2.000000036319031`"}]}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "9.`", "]"}], "\[Rule]", 
     RowBox[{"-", "3.333333469216737`"}]}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "10.`", "]"}], "\[Rule]", 
     RowBox[{"-", "2.0000004747280435`"}]}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "11.`", "]"}], "\[Rule]", 
     RowBox[{"-", "4.000001563922165`"}]}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "12.`", "]"}], "\[Rule]", 
     RowBox[{"-", "3.3333382289196707`"}]}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "13.`", "]"}], "\[Rule]", 
     RowBox[{"-", "4.666681317683862`"}]}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "14.`", "]"}], "\[Rule]", 
     RowBox[{"-", "4.666708794447029`"}]}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "15.`", "]"}], "\[Rule]", 
     RowBox[{"-", "6.000116868094632`"}]}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "16.`", "]"}], "\[Rule]", 
     RowBox[{"-", "4.666980537529079`"}]}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "17.`", "]"}], "\[Rule]", 
     RowBox[{"-", "8.00081847748523`"}]}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "18.`", "]"}], "\[Rule]", 
     RowBox[{"-", "7.335410899136795`"}]}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "19.`", "]"}], "\[Rule]", 
     RowBox[{"-", "8.67181111959341`"}]}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "20.`", "]"}], "\[Rule]", 
     RowBox[{"-", "8.679117065913749`"}]}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "21.`", "]"}], "\[Rule]", 
     RowBox[{"-", "11.362832519872004`"}]}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "22.`", "]"}], "\[Rule]", 
     RowBox[{"-", "10.068526515844743`"}]}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "23.`", "]"}], "\[Rule]", 
     RowBox[{"-", "14.156277838938838`"}]}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "24.`", "]"}], "\[Rule]", 
     RowBox[{"-", "13.683628630742888`"}]}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "25.`", "]"}], "\[Rule]", 
     RowBox[{"-", "16.772547523978115`"}]}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "26.`", "]"}], "\[Rule]", 
     RowBox[{"-", "17.678001907072968`"}]}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "27.`", "]"}], "\[Rule]", 
     RowBox[{"-", "22.9243006611296`"}]}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "28.`", "]"}], "\[Rule]", 
     RowBox[{"-", "26.295961181761978`"}]}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "29.`", "]"}], "\[Rule]", 
     RowBox[{"-", "38.85812277668334`"}]}], ",", 
    RowBox[{
     RowBox[{"a1", "[", "30.`", "]"}], "\[Rule]", 
     RowBox[{"-", "69.88302415033795`"}]}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "0.`", "]"}], "\[Rule]", "2.3631984498964267`*^-17"}],
     ",", 
    RowBox[{
     RowBox[{"a2", "[", "1.`", "]"}], "\[Rule]", 
     RowBox[{"-", "0.6666666666666605`"}]}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "2.`", "]"}], "\[Rule]", 
     RowBox[{"-", "1.333333333333159`"}]}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "3.`", "]"}], "\[Rule]", 
     RowBox[{"-", "1.3333333333310848`"}]}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "4.`", "]"}], "\[Rule]", 
     RowBox[{"-", "1.9999999999811593`"}]}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "5.`", "]"}], "\[Rule]", 
     RowBox[{"-", "1.9999999998781801`"}]}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "6.`", "]"}], "\[Rule]", 
     RowBox[{"-", "2.666666666011295`"}]}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "7.`", "]"}], "\[Rule]", 
     RowBox[{"-", "2.6666666635912795`"}]}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "8.`", "]"}], "\[Rule]", 
     RowBox[{"-", "3.9999999870462695`"}]}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "9.`", "]"}], "\[Rule]", 
     RowBox[{"-", "3.3333332833508234`"}]}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "10.`", "]"}], "\[Rule]", 
     RowBox[{"-", "4.666666487433442`"}]}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "11.`", "]"}], "\[Rule]", 
     RowBox[{"-", "5.333332729452681`"}]}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "12.`", "]"}], "\[Rule]", 
     RowBox[{"-", "5.999998072209162`"}]}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "13.`", "]"}], "\[Rule]", 
     RowBox[{"-", "5.999994129833403`"}]}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "14.`", "]"}], "\[Rule]", 
     RowBox[{"-", "7.999982857972809`"}]}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "15.`", "]"}], "\[Rule]", 
     RowBox[{"-", "7.999951780295642`"}]}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "16.`", "]"}], "\[Rule]", 
     RowBox[{"-", "9.999868857339468`"}]}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "17.`", "]"}], "\[Rule]", 
     RowBox[{"-", "9.999654077138944`"}]}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "18.`", "]"}], "\[Rule]", 
     RowBox[{"-", "11.999112661250999`"}]}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "19.`", "]"}], "\[Rule]", 
     RowBox[{"-", "12.664448090673886`"}]}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "20.`", "]"}], "\[Rule]", 
     RowBox[{"-", "15.327915788351564`"}]}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "21.`", "]"}], "\[Rule]", 
     RowBox[{"-", "15.320390327160231`"}]}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "22.`", "]"}], "\[Rule]", 
     RowBox[{"-", "17.969699965950028`"}]}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "23.`", "]"}], "\[Rule]", 
     RowBox[{"-", "19.93039800468578`"}]}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "24.`", "]"}], "\[Rule]", 
     RowBox[{"-", "21.84292689152817`"}]}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "25.`", "]"}], "\[Rule]", 
     RowBox[{"-", "22.318040716086788`"}]}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "26.`", "]"}], "\[Rule]", 
     RowBox[{"-", "26.571565717769943`"}]}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "27.`", "]"}], "\[Rule]", 
     RowBox[{"-", "26.359759361404826`"}]}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "28.`", "]"}], "\[Rule]", 
     RowBox[{"-", "29.187181479628297`"}]}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "29.`", "]"}], "\[Rule]", 
     RowBox[{"-", "26.63228117436527`"}]}], ",", 
    RowBox[{
     RowBox[{"a2", "[", "30.`", "]"}], "\[Rule]", 
     RowBox[{"-", "24.02814300423025`"}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.941191687753739*^9, {3.941191742842769*^9, 3.941191764913452*^9}, {
   3.941192597959624*^9, 3.941192600841015*^9}, 3.941193016335951*^9, 
   3.9422431204192257`*^9, 3.9483720152619324`*^9},
 CellLabel->
  "Out[716]=",ExpressionUUID->"61b72635-1ae6-534a-a97a-090e2c3014c9"]
}, Open  ]],

Cell[TextData[{
 "which exactly matches the expansions of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"-", 
     FractionBox["2", "3"]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[Chi]", "0"], "(", "q", ")"}], "-", "2"}], ")"}]}], 
   TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "f20fb89e-b6bf-a341-b0fa-d75b080634c8"],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"-", 
     FractionBox["2", "3"]}], "q", " ", 
    RowBox[{
     SubscriptBox["\[Chi]", "1"], "(", "q", ")"}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "99265f99-d623-4f45-a30d-cd45ce44028a"],
 ". This procedure can be bootstrapped similarly to the earlier case."
}], "Text",
 CellChangeTimes->{{3.948372033995455*^9, 3.948372074250681*^9}, {
  3.94837251287418*^9, 
  3.948372522580145*^9}},ExpressionUUID->"0d6f9a3e-a3d5-c84f-9d20-\
ae4eb064f22b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox["2", "3"]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Chi]05", "[", "q", "]"}], "-", "2"}], ")"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox["2", "3"]}], "q", " ", 
    RowBox[{"\[Chi]15", "[", "q", "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.9483720756148453`*^9, 3.9483721009885063`*^9}},
 CellLabel->
  "In[717]:=",ExpressionUUID->"6cd3d7b0-6d0c-284b-bb9e-95f5fc06deb0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["2", "3"], "-", 
   FractionBox[
    RowBox[{"2", " ", "q"}], "3"], "-", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["q", "2"]}], "3"], "-", 
   FractionBox[
    RowBox[{"4", " ", 
     SuperscriptBox["q", "3"]}], "3"], "-", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["q", "4"]}], "3"], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "5"]}], "-", 
   FractionBox[
    RowBox[{"4", " ", 
     SuperscriptBox["q", "6"]}], "3"], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "7"]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "8"]}], "-", 
   FractionBox[
    RowBox[{"10", " ", 
     SuperscriptBox["q", "9"]}], "3"], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "10"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], "11"],
    SeriesData[$CellContext`q, 0, {}, 0, 11, 1],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {
    Rational[2, 3], 
    Rational[-2, 3], 
    Rational[-2, 3], 
    Rational[-4, 3], 
    Rational[-2, 3], -2, 
    Rational[-4, 3], -2, -2, 
    Rational[-10, 3], -2}, 0, 11, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.9483721127524357`*^9},
 CellLabel->
  "Out[717]=",ExpressionUUID->"a07ebb28-0b20-a54a-bba3-46774ffc505c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", "q"}], "3"]}], "-", 
   FractionBox[
    RowBox[{"4", " ", 
     SuperscriptBox["q", "2"]}], "3"], "-", 
   FractionBox[
    RowBox[{"4", " ", 
     SuperscriptBox["q", "3"]}], "3"], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "4"]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "5"]}], "-", 
   FractionBox[
    RowBox[{"8", " ", 
     SuperscriptBox["q", "6"]}], "3"], "-", 
   FractionBox[
    RowBox[{"8", " ", 
     SuperscriptBox["q", "7"]}], "3"], "-", 
   RowBox[{"4", " ", 
    SuperscriptBox["q", "8"]}], "-", 
   FractionBox[
    RowBox[{"10", " ", 
     SuperscriptBox["q", "9"]}], "3"], "-", 
   FractionBox[
    RowBox[{"14", " ", 
     SuperscriptBox["q", "10"]}], "3"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], "11"],
    SeriesData[$CellContext`q, 0, {}, 1, 11, 1],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {
    Rational[-2, 3], 
    Rational[-4, 3], 
    Rational[-4, 3], -2, -2, 
    Rational[-8, 3], 
    Rational[-8, 3], -4, 
    Rational[-10, 3], 
    Rational[-14, 3]}, 1, 11, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.9483721277203865`*^9},
 CellLabel->
  "Out[718]=",ExpressionUUID->"b8129f29-d1ae-7648-8913-434801f42b8a"]
}, Open  ]]
}, Closed]]
},
WindowSize->{949, 521},
WindowMargins->{{197, Automatic}, {Automatic, 71}},
Magnification:>0.7 Inherited,
FrontEndVersion->"12.2 for Mac OS X x86 (64-bit) (December 12, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"c210ecf2-17d7-704e-bb07-8fa6087f4355"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[554, 20, 2489, 44, 172, "Text",ExpressionUUID->"046b3165-20a9-6543-b52a-995d664a26b0"],
Cell[CellGroupData[{
Cell[3068, 68, 278, 4, 68, "Title",ExpressionUUID->"039f162c-d60e-e949-94ef-c98cd99bf4f7"],
Cell[3349, 74, 64061, 1796, 2510, "Input",ExpressionUUID->"ba3a847e-9c70-414c-b1f8-0177033a7d0c"]
}, Closed]],
Cell[CellGroupData[{
Cell[67447, 1875, 580, 14, 51, "Title",ExpressionUUID->"87fa20a6-3e1d-9248-9502-c8e549860d1e"],
Cell[68030, 1891, 299, 6, 23, "Text",ExpressionUUID->"806f6c03-fa7d-df49-bcc0-399ff4121257"],
Cell[CellGroupData[{
Cell[68354, 1901, 1198, 34, 59, "Input",ExpressionUUID->"6600fbd4-5534-ae40-916f-4914c2d053c7"],
Cell[69555, 1937, 305, 5, 23, "Output",ExpressionUUID->"66a7143b-c5dc-dd4c-afa2-da32240e13f6"],
Cell[69863, 1944, 306, 5, 23, "Output",ExpressionUUID->"a676c197-a579-e942-a107-74a28c156b7b"],
Cell[70172, 1951, 305, 5, 23, "Output",ExpressionUUID->"811279e6-0c09-5d43-9fe7-79c76086e2f9"],
Cell[70480, 1958, 305, 5, 23, "Output",ExpressionUUID->"ebeeb954-0ece-e14c-a57c-e16e6f408e79"]
}, Open  ]],
Cell[70800, 1966, 645, 11, 38, "Text",ExpressionUUID->"0c2974ea-a343-ba48-b8bb-48eec394a782"],
Cell[CellGroupData[{
Cell[71470, 1981, 347, 10, 21, "Input",ExpressionUUID->"24343001-55c8-3a47-8f6c-213345d12a81"],
Cell[71820, 1993, 210, 5, 23, "Output",ExpressionUUID->"cf88e2aa-c028-0448-9df6-b50b0d83f933"]
}, Open  ]],
Cell[CellGroupData[{
Cell[72067, 2003, 818, 24, 21, "Input",ExpressionUUID->"3a49697f-f068-364e-ae8c-b9812cbfb547"],
Cell[72888, 2029, 6679, 171, 159, "Output",ExpressionUUID->"7818c041-088c-7e4e-8039-2403b86946ad"]
}, Open  ]],
Cell[79582, 2203, 245, 6, 23, "Text",ExpressionUUID->"5c03a836-d8c7-e346-b5ad-d32b1c2f8bfe"],
Cell[79830, 2211, 586, 17, 21, "Input",ExpressionUUID->"d353dac2-da3e-ce4c-b1a7-950363960274"],
Cell[80419, 2230, 260, 6, 23, "Text",ExpressionUUID->"0e487079-9579-0e4e-ab38-76abe81d3cf0"],
Cell[CellGroupData[{
Cell[80704, 2240, 940, 26, 21, "Input",ExpressionUUID->"504ff514-2be7-584d-bab9-159a42128f40"],
Cell[81647, 2268, 6300, 162, 142, "Output",ExpressionUUID->"225590db-2d9e-5e49-9682-873ed89f6ddd"]
}, Open  ]],
Cell[87962, 2433, 251, 6, 23, "Text",ExpressionUUID->"c8c9e668-7708-6643-894c-313c10fa5b2f"],
Cell[CellGroupData[{
Cell[88238, 2443, 704, 21, 33, "Input",ExpressionUUID->"8c0852b9-30eb-ca4a-83c7-a0ee37a51cc9"],
Cell[88945, 2466, 689, 21, 23, "Output",ExpressionUUID->"6afc21b1-156b-cb41-9a50-19c4b9bc27f7"],
Cell[89637, 2489, 714, 22, 23, "Output",ExpressionUUID->"5fd7387b-199d-364e-8c68-c8b7c086b82a"]
}, Open  ]],
Cell[90366, 2514, 329, 7, 23, "Text",ExpressionUUID->"b95a340b-58db-ea4e-b5b0-b49da3468a21"],
Cell[90698, 2523, 299, 6, 23, "Text",ExpressionUUID->"2e766cae-48e8-2d4a-98be-b026448479d8"],
Cell[91000, 2531, 964, 26, 21, "Input",ExpressionUUID->"7c4b2ec2-f696-cf4a-9b7a-0f4ac5f668e3"],
Cell[CellGroupData[{
Cell[91989, 2561, 665, 14, 21, "Input",ExpressionUUID->"8d12d64b-5cb7-9a4c-8e6a-5076cbb86415"],
Cell[92657, 2577, 440, 8, 23, "Output",ExpressionUUID->"95ef9b16-2031-a04e-bc5f-e3970811e731"]
}, Open  ]],
Cell[CellGroupData[{
Cell[93134, 2590, 884, 24, 21, "Input",ExpressionUUID->"17c8e2b5-098d-674a-ae36-51c578e2990d"],
Cell[94021, 2616, 6942, 185, 172, "Output",ExpressionUUID->"a790bda2-5a45-9d42-acdd-dd4fdaa4df8e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[101000, 2806, 505, 13, 33, "Input",ExpressionUUID->"d0717489-4236-494e-a156-05bf35616e31"],
Cell[101508, 2821, 845, 24, 23, "Output",ExpressionUUID->"b167e2f4-d249-074e-af5c-85e535bd8b48"],
Cell[102356, 2847, 941, 27, 23, "Output",ExpressionUUID->"6d4981a6-913a-1e4a-92a5-15e743fee7be"]
}, Open  ]],
Cell[103312, 2877, 907, 25, 40, "Text",ExpressionUUID->"7dffdcab-e838-4648-bebf-06ffc54555a7"],
Cell[104222, 2904, 443, 9, 38, "Text",ExpressionUUID->"6e263766-033f-fa44-bbf8-84abecaf1669"],
Cell[CellGroupData[{
Cell[104690, 2917, 410, 10, 21, "Input",ExpressionUUID->"951baf0b-6c31-204c-9145-409dd573bcee"],
Cell[105103, 2929, 229, 4, 23, "Output",ExpressionUUID->"cf20eb15-17a4-834b-a326-85f70b609606"]
}, Open  ]],
Cell[105347, 2936, 768, 21, 21, "Input",ExpressionUUID->"e109b029-2d59-a645-8766-b507b89dd784"],
Cell[CellGroupData[{
Cell[106140, 2961, 935, 25, 21, "Input",ExpressionUUID->"b301517b-fca1-fc4b-9db1-0df3faaf6750"],
Cell[107078, 2988, 6073, 155, 145, "Output",ExpressionUUID->"f7c282f4-0802-e041-9497-a64289698830"]
}, Open  ]],
Cell[113166, 3146, 176, 3, 23, "Text",ExpressionUUID->"df4950ec-b1fe-6d4f-92f3-37639378baf0"],
Cell[113345, 3151, 1322, 37, 21, "Input",ExpressionUUID->"66becf58-e6c3-014d-9e23-611a3c1d6d9e"],
Cell[CellGroupData[{
Cell[114692, 3192, 887, 24, 21, "Input",ExpressionUUID->"559bec68-f684-9c46-af46-1cede536dc2a"],
Cell[115582, 3218, 5467, 143, 129, "Output",ExpressionUUID->"832d82af-57f4-3642-9d47-2e2bd481ece0"]
}, Open  ]],
Cell[121064, 3364, 236, 6, 23, "Text",ExpressionUUID->"c8e58910-7995-8249-b05b-0980436e5e89"],
Cell[121303, 3372, 534, 10, 38, "Text",ExpressionUUID->"6109fd94-3634-5b41-b8ad-8787ea6da8cb"]
}, Closed]],
Cell[CellGroupData[{
Cell[121874, 3387, 569, 14, 51, "Title",ExpressionUUID->"e9a59e7d-4457-fa4a-83ef-7096c69376c9"],
Cell[122446, 3403, 513, 13, 23, "Text",ExpressionUUID->"851c6b98-e052-a141-b412-7610e68f198e"],
Cell[CellGroupData[{
Cell[122984, 3420, 509, 13, 21, "Input",ExpressionUUID->"4e4ccc5b-740c-314a-9463-ee011c3e1c65"],
Cell[123496, 3435, 353, 7, 23, "Output",ExpressionUUID->"48e55142-f7bb-6b4a-b4c8-1f883a02d057"]
}, Open  ]],
Cell[123864, 3445, 329, 7, 23, "Text",ExpressionUUID->"42fb5a5b-9c69-b847-afc0-36b086c2748e"],
Cell[CellGroupData[{
Cell[124218, 3456, 551, 13, 21, "Input",ExpressionUUID->"39ff7480-b434-b047-b521-357bebf8dba5"],
Cell[124772, 3471, 328, 7, 23, "Output",ExpressionUUID->"b08fbd5d-6402-674d-bbfe-fb3aae2b8c27"]
}, Open  ]],
Cell[125115, 3481, 190, 3, 23, "Text",ExpressionUUID->"38e02825-a1ab-1945-9e04-61e44ba6fc83"],
Cell[CellGroupData[{
Cell[125330, 3488, 982, 27, 21, "Input",ExpressionUUID->"9a9c1e4e-aec2-9740-9239-970611f85775"],
Cell[126315, 3517, 7420, 194, 172, "Output",ExpressionUUID->"61b72635-1ae6-534a-a97a-090e2c3014c9"]
}, Open  ]],
Cell[133750, 3714, 920, 29, 26, "Text",ExpressionUUID->"0d6f9a3e-a3d5-c84f-9d20-ae4eb064f22b"],
Cell[CellGroupData[{
Cell[134695, 3747, 703, 21, 60, "Input",ExpressionUUID->"6cd3d7b0-6d0c-284b-bb9e-95f5fc06deb0"],
Cell[135401, 3770, 1325, 45, 36, "Output",ExpressionUUID->"a07ebb28-0b20-a54a-bba3-46774ffc505c"],
Cell[136729, 3817, 1337, 46, 36, "Output",ExpressionUUID->"b8129f29-d1ae-7648-8913-434801f42b8a"]
}, Open  ]]
}, Closed]]
}
]
*)


